The local optimality of the double lattice packing

This paper introduces a technique for proving the local optimality of packing configurations. Applying this technique to a general convex polygon, we prove that the construction of the optimal double lattice packing by Kuperberg and Kuperberg is also locally optimal in the full space of packings.

==> notebooks/Sec2-2Thm2-6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     54040,       1630]
NotebookOptionsPosition[     51420,       1540]
NotebookOutlinePosition[     51755,       1555]
CellTagsIndexPosition[     51712,       1552]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Trigonometric calculations for proof of Theorem 2.6 in Section 2.2\
\>", "Input",
 CellChangeTimes->{{3.650305267908699*^9, 3.650305299520275*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "First case (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "2"], "(", "t", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "becomes exterior)"
}], "Input",
 CellChangeTimes->{{3.650305267908699*^9, 3.650305299520275*^9}, {
  3.6503054190395393`*^9, 3.650305442975018*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q2", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p2x", ",", "p2y"}], "}"}], "+", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", " ", "c2", " ", 
        RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
       RowBox[{"t", " ", "c2", " ", 
        RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["q", "2"], 
    RowBox[{"(", "t", ")"}], " ", "in", " ", "the", " ", "text"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q2x", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p2x", ",", "p2y"}], "}"}], "+", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", " ", "c2x", " ", 
        RowBox[{"Cos", "[", "\[Chi]2", "]"}]}], ",", 
       RowBox[{"t", " ", "c2x", " ", 
        RowBox[{"Sin", "[", "\[Chi]2", "]"}]}]}], "}"}]}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"q", "'"}], "2"], 
     RowBox[{"(", "t", ")"}], " ", "in", " ", "the", " ", "text"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q3", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p3x", ",", "p2y"}], "}"}], "+", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", " ", "c3", " ", 
        RowBox[{"Cos", "[", "\[Phi]3", "]"}]}], ",", 
       RowBox[{"t", " ", "c3", " ", 
        RowBox[{"Sin", "[", "\[Phi]3", "]"}]}]}], "}"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["q", "3"], 
    RowBox[{"(", "t", ")"}], " ", "in", " ", "the", " ", "text"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q3x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p3x", ",", "p2y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", " ", "c3x", " ", 
       RowBox[{"Cos", "[", "\[Phi]3", "]"}]}], ",", 
      RowBox[{"t", " ", "c3x", " ", 
       RowBox[{"Sin", "[", "\[Phi]3", "]"}]}]}], "}"}]}]}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox[
     RowBox[{"q", "'"}], "3"], 
    RowBox[{"(", "t", ")"}], " ", "in", " ", "the", " ", "text"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6496840323998613`*^9, 3.649684175917753*^9}, 
   3.649684223549101*^9, {3.6496845468912067`*^9, 3.649684555532233*^9}, {
   3.649684638319664*^9, 3.6496846384438753`*^9}, {3.649684914080193*^9, 
   3.649684922732498*^9}, {3.650305323690462*^9, 3.650305389244996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvcx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2x", "\[Rule]", 
      RowBox[{"c2", " ", 
       FractionBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]3", "-", "\[Phi]2"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]3", "-", "\[Chi]2"}], "]"}]]}]}], ",", 
     RowBox[{"c3x", "\[Rule]", 
      RowBox[{"c3", "-", 
       RowBox[{"c2", " ", 
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]2", "-", "\[Chi]2"}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]3", "-", "\[Chi]2"}], "]"}]]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650305514582203*^9, 3.650305541927485*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q2", "[", "t", "]"}], "-", 
    RowBox[{"q3", "[", "t", "]"}], "-", 
    RowBox[{"q2x", "[", "t", "]"}], "+", 
    RowBox[{"q3x", "[", "t", "]"}]}], "/.", "slvcx"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.65030554075483*^9, 3.650305555523081*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.650305546819666*^9, 3.650305555877787*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", 
        RowBox[{"q3", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"q2x", "[", "t", "]"}], "-", 
        RowBox[{"q3", "[", "t", "]"}]}]}], "}"}], "]"}], "/.", "slvcx"}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p3x", "-", "p2x"}], "\[Equal]", "1"}], "}"}]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.650305577430024*^9, 3.650305589190023*^9}}],

Cell[BoxData[
 RowBox[{"c2", " ", "t", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Phi]3", "-", "\[Chi]2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c2", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "]"}]}], "+", 
    RowBox[{"Sin", "[", "\[Phi]3", "]"}]}], ")"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"\[Phi]2", "-", "\[Chi]2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.650305578239563*^9, 3.6503055924488783`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dA", "-", 
   RowBox[{"(", 
    RowBox[{"c2", " ", "t", " ", 
     FractionBox[
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]2", "-", "\[Chi]2"}], "]"}], 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]3", "-", "\[Chi]2"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c2", " ", "t", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "]"}]}], "+", 
       RowBox[{"Sin", "[", "\[Phi]3", "]"}]}], ")"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6503055934912977`*^9, 3.6503056063411694`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.65030560663859*^9}]
}, Open  ]],

Cell[TextData[{
 "Second case, first subcase (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "4"], "(", "t", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "becomes exterior, parallel affine diameter maintains endpoint at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Input",
 CellChangeTimes->{{3.650305267908699*^9, 3.650305299520275*^9}, {
  3.6503054190395393`*^9, 3.650305442975018*^9}, {3.650305626367839*^9, 
  3.650305666930451*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{"p1x", ",", "p1y"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q4", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p4x", ",", "p1y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", " ", "c4", " ", 
       RowBox[{"Cos", "[", "\[Phi]4", "]"}]}], ",", 
      RowBox[{"t", " ", "c4", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q4x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p4x", ",", "p1y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t4x", " ", 
       RowBox[{"Cos", "[", "\[Chi]4", "]"}]}], ",", 
      RowBox[{"t4x", " ", 
       RowBox[{"Sin", "[", "\[Chi]4", "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6503057396707706`*^9, 3.650305740885857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvcx", "=", 
   RowBox[{"{", 
    RowBox[{"t4x", "\[Rule]", 
     FractionBox[
      RowBox[{"c4", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}]}], 
      RowBox[{
       RowBox[{"Sin", "[", "\[Chi]4", "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "c4", " ", "t", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650305742854494*^9, 3.650305743814211*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q4", "[", "t", "]"}], "-", "p1"}], ",", 
      RowBox[{
       RowBox[{"q4x", "[", "t", "]"}], "-", "p1"}]}], "}"}], "]"}], "/.", 
   "slvcx"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{3.6503057594935102`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6503057605691843`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q2", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p2x", ",", "p2y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c2", " ", "t", " ", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
      RowBox[{"c2", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q2x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"q2", "[", "t", "]"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t2x", " ", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
      RowBox[{"t2x", "  ", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q3", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p3x", ",", "p2y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c3", " ", "t", " ", 
       RowBox[{"Cos", "[", "\[Chi]3", "]"}]}], ",", 
      RowBox[{"c3", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q3x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"q3", "[", "t", "]"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t3x", "  ", 
       RowBox[{"Cos", "[", "\[Chi]3", "]"}]}], ",", 
      RowBox[{"t3x", "  ", 
       RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.650305780232189*^9, 3.65030578219738*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvdx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "c4", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]3"}], "]"}]}]}], ",", 
     RowBox[{"c3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "c4", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650305798296556*^9, 3.650305808549007*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"p1", "-", 
     RowBox[{"q4", "[", "t", "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"q2", "[", "t", "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"q3", "[", "t", "]"}]}]}], ")"}], "/.", "slvdx"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
        RowBox[{
         RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.650305899667396*^9, 3.6503059193502398`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.650305902415493*^9, 3.650305919704108*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvex", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t2x", "\[Rule]", 
      FractionBox[
       RowBox[{"c4", " ", "t", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c4", " ", "t", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[Chi]4", "]"}]}]}]]}], ",", 
     RowBox[{"t3x", "\[Rule]", 
      FractionBox[
       RowBox[{"c4", " ", "t", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "\[Phi]2", "]"}]}], "-", 
          RowBox[{"c4", " ", "t", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[Chi]4", "]"}]}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650305936325966*^9, 3.650305939611627*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"p1", "-", 
     RowBox[{"q4x", "[", "t", "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"q2x", "[", "t", "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"q3x", "[", "t", "]"}]}]}], ")"}], "/.", 
   RowBox[{"Join", "[", 
    RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
        RowBox[{
         RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.650305963555716*^9, 3.650306004248407*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.650305974197577*^9, 3.650306004591826*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ax", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q2x", "[", "t", "]"}], "-", 
        RowBox[{"q3x", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"q2x", "[", "t", "]"}], "-", "p1"}]}], "}"}], "]"}], "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", 
        RowBox[{"q3", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", "p1"}]}], "}"}], "]"}], "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.650306046315654*^9, 3.6503060501866302`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "\[Chi]4", "]"}]}]}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"Csc", "[", 
     RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Chi]4", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1y", "-", "p2y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{
          SuperscriptBox["c4", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "-", "\[Chi]4"}], "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", 
       RowBox[{"(", 
        RowBox[{"p1y", "-", "p2y"}], ")"}], " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", "p1y", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "+", "\[Chi]4"}], "]"}]}], "+", 
      RowBox[{"8", " ", "p2y", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "+", "\[Chi]4"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "+", "\[Chi]4"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "+", "\[Chi]4"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["c4", "2"], " ", "p3x", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c4", "2"], " ", "p4x", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "-", "\[Chi]4"}], "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]3", "-", "\[Chi]4"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "+", "\[Chi]3", "-", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", "c4", " ", "p3x", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Chi]4", "]"}]}], "+", 
      RowBox[{"8", " ", "c4", " ", "p4x", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Chi]4", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3", "+", "\[Chi]4"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}], "-", 
      RowBox[{"4", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3", "+", "\[Chi]4"}], 
        "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.650306071685422*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["c4", "2"]}], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p3x", "-", "p4x"}], ")"}], " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"4", " ", "c4", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p3x", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p4x", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["c4", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", 
       RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"8", " ", "p1y", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"8", " ", "p2y", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.650306071686614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dAx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Ax", "-", "A"}], ",", "t"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", "0"}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "c4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "p1y"}], "-", 
    RowBox[{"2", " ", "p2y"}], "+", 
    RowBox[{"Cot", "[", 
     RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Chi]3"}], "]"}], " ", 
     RowBox[{"Csc", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"Csc", "[", "\[Chi]4", "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}]], "Output",
 CellChangeTimes->{3.650306076921036*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dAx", "-", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "c4", " ", 
     RowBox[{"(", 
      RowBox[{"p2y", "-", "p1y", "-", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Chi]3", "]"}], "-", 
          RowBox[{"Cot", "[", "\[Phi]2", "]"}]}], ")"}]}]}], ")"}], 
     RowBox[{"Csc", "[", "\[Chi]4", "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]4", "-", "\[Chi]4"}], "]"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.650306086279256*^9, 3.650306110822427*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6503060918877296`*^9, 3.6503061113918*^9}}]
}, Open  ]],

Cell[TextData[{
 "Second case, second subcase (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "4"], "(", "t", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "becomes exterior, parallel affine diameter hass endpoint at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Input",
 CellChangeTimes->{{3.650305267908699*^9, 3.650305299520275*^9}, {
  3.6503054190395393`*^9, 3.650305442975018*^9}, {3.650305626367839*^9, 
  3.650305666930451*^9}, {3.650306325345832*^9, 3.65030633854582*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{"p1x", ",", "p1y"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q4", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p4x", ",", "p1y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", " ", "c4", " ", 
       RowBox[{"Cos", "[", "\[Phi]4", "]"}]}], ",", 
      RowBox[{"t", " ", "c4", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "=", 
   RowBox[{"{", 
    RowBox[{"p4x", ",", "p1y"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q1x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p1x", ",", "p1y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1x", " ", 
       RowBox[{"Cos", "[", "\[Chi]1", "]"}]}], ",", 
      RowBox[{"t1x", " ", 
       RowBox[{"Sin", "[", "\[Chi]1", "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6503063759440947`*^9, 3.650306378325448*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvcx", "=", 
   RowBox[{"{", 
    RowBox[{"t1x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"c4", " ", "t", " ", 
        RowBox[{"Sin", "[", "\[Phi]4", "]"}]}], 
       RowBox[{
        RowBox[{"Sin", "[", "\[Chi]1", "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], "c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650306389895657*^9, 3.650306390775331*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q4", "[", "t", "]"}], "-", "p1"}], ",", 
      RowBox[{"p4", "-", 
       RowBox[{"q1x", "[", "t", "]"}]}]}], "}"}], "]"}], "/.", "slvcx"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{3.650306413285975*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.650306413660267*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q2", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p2x", ",", "p2y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c2", " ", "t", " ", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
      RowBox[{"c2", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q2x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"q2", "[", "t", "]"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t2x", " ", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
      RowBox[{"t2x", "  ", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q3", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p3x", ",", "p2y"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c3", " ", "t", " ", 
       RowBox[{"Cos", "[", "\[Chi]3", "]"}]}], ",", 
      RowBox[{"c3", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q3x", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"q3", "[", "t", "]"}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t3x", "  ", 
       RowBox[{"Cos", "[", "\[Chi]3", "]"}]}], ",", 
      RowBox[{"t3x", "  ", 
       RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6503064304246407`*^9, 3.650306432022319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvdx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "c4", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]3"}], "]"}]}]}], ",", 
     RowBox[{"c3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "c4", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650305798296556*^9, 3.650305808549007*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"p1", "-", 
     RowBox[{"q4", "[", "t", "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"q2", "[", "t", "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"q3", "[", "t", "]"}]}]}], ")"}], "/.", "slvdx"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
        RowBox[{
         RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.650305899667396*^9, 3.6503059193502398`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.650305902415493*^9, 3.650305919704108*^9}, 
   3.650306464915002*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvex", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t2x", "\[Rule]", 
      FractionBox[
       RowBox[{"c4", " ", "t", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c4", " ", "t", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "\[Chi]3", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[Chi]1", "]"}]}]}]]}], ",", 
     RowBox[{"t3x", "\[Rule]", 
      FractionBox[
       RowBox[{"c4", " ", "t", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "\[Phi]2", "]"}]}], "-", 
          RowBox[{"c4", " ", "t", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[Chi]1", "]"}]}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650306481481462*^9, 3.650306484539287*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q1x", "[", "t", "]"}], "-", "p4", "-", 
     RowBox[{"2", 
      RowBox[{"q2x", "[", "t", "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"q3x", "[", "t", "]"}]}]}], ")"}], "/.", 
   RowBox[{"Join", "[", 
    RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
        RowBox[{
         RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.650306502468099*^9, 3.650306517254361*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.650306518127591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ax", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q2x", "[", "t", "]"}], "-", 
        RowBox[{"q3x", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"q2x", "[", "t", "]"}], "-", "p1"}]}], "}"}], "]"}], "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", 
        RowBox[{"q3", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"q2", "[", "t", "]"}], "-", "p1"}]}], "}"}], "]"}], "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"slvcx", ",", "slvdx", ",", "slvex"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.650306046315654*^9, 3.6503060501866302`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c4", " ", "t", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "\[Chi]1", "]"}]}]}], ")"}], "2"]}]], 
   RowBox[{
    RowBox[{"Csc", "[", 
     RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Chi]1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1y", "-", "p2y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{
          SuperscriptBox["c4", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", 
       RowBox[{"(", 
        RowBox[{"p1y", "-", "p2y"}], ")"}], " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", "p1y", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{"8", " ", "p2y", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p1y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", "p2y", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["c4", "2"], " ", "p3x", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c4", "2"], " ", "p4x", " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{"8", " ", "c4", " ", "p3x", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{"8", " ", "c4", " ", "p4x", " ", "t", " ", 
       RowBox[{"Sin", "[", "\[Phi]4", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Chi]1", "-", "\[Chi]3"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"4", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "+", "\[Chi]1", "-", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Chi]1", "+", "\[Chi]3"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", 
         RowBox[{"2", " ", "\[Phi]4"}], "-", "\[Chi]1", "+", "\[Chi]3"}], 
        "]"}]}], "-", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]1", "+", "\[Chi]3"}], 
        "]"}]}], "+", 
      RowBox[{"2", " ", "c4", " ", "t", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]1", "+", "\[Chi]3"}], 
        "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.650306071685422*^9, 3.6503065479975243`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["c4", "2"]}], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p3x", "-", "p4x"}], ")"}], " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"4", " ", "c4", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p3x", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p4x", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["c4", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", 
       RowBox[{"2", " ", "\[Phi]4"}], "+", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "+", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"8", " ", "p1y", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"8", " ", "p2y", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "-", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "+", 
    RowBox[{"2", " ", "c4", " ", "p1y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "c4", " ", "p2y", " ", "t", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]2", "+", "\[Phi]4", "-", "\[Chi]3"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.650306071685422*^9, 3.6503065480046673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dAx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Ax", "-", "A"}], ",", "t"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", "0"}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p1x", "-", "p4x"}], "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"p2x", "-", "p3x"}], "\[Equal]", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "c4", " ", 
  RowBox[{"Csc", "[", "\[Chi]1", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "p1y"}], "-", 
    RowBox[{"2", " ", "p2y"}], "+", 
    RowBox[{"Cot", "[", 
     RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]2", "+", "\[Chi]3"}], "]"}], " ", 
     RowBox[{"Csc", "[", 
      RowBox[{"\[Phi]2", "-", "\[Chi]3"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}]], "Output",
 CellChangeTimes->{3.650306076921036*^9, 3.65030654830097*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dAx", "-", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "c4", " ", 
     RowBox[{"(", 
      RowBox[{"p2y", "-", "p1y", "-", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Chi]3", "]"}], "-", 
          RowBox[{"Cot", "[", "\[Phi]2", "]"}]}], ")"}]}]}], ")"}], 
     RowBox[{"Csc", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Phi]4", "-", "\[Chi]1"}], "]"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.650306086279256*^9, 3.650306110822427*^9}, {
  3.650306547351939*^9, 3.6503065526611357`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6503060918877296`*^9, 3.6503061113918*^9}, 
   3.650306553009074*^9}]
}, Open  ]]
},
WindowSize->{1278, 709},
WindowMargins->{{Automatic, 2}, {2, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 182, 4, 31, "Input"],
Cell[742, 26, 344, 11, 31, "Input"],
Cell[1089, 39, 2542, 75, 107, "Input"],
Cell[3634, 116, 711, 21, 51, "Input"],
Cell[CellGroupData[{
Cell[4370, 141, 323, 9, 30, "Input"],
Cell[4696, 152, 139, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4872, 160, 679, 21, 30, "Input"],
Cell[5554, 183, 474, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6065, 200, 602, 17, 51, "Input"],
Cell[6670, 219, 69, 1, 30, "Output"]
}, Open  ]],
Cell[6754, 223, 569, 17, 33, "Input"],
Cell[7326, 242, 951, 30, 69, "Input"],
Cell[8280, 274, 549, 16, 51, "Input"],
Cell[CellGroupData[{
Cell[8854, 294, 553, 19, 30, "Input"],
Cell[9410, 315, 72, 1, 30, "Output"]
}, Open  ]],
Cell[9497, 319, 1544, 50, 88, "Input"],
Cell[11044, 371, 731, 21, 48, "Input"],
Cell[CellGroupData[{
Cell[11800, 396, 676, 21, 30, "Input"],
Cell[12479, 419, 139, 3, 30, "Output"]
}, Open  ]],
Cell[12633, 425, 1719, 46, 51, "Input"],
Cell[CellGroupData[{
Cell[14377, 475, 752, 23, 30, "Input"],
Cell[15132, 500, 139, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15308, 508, 1589, 49, 50, "Input"],
Cell[16900, 559, 7682, 189, 213, "Output"],
Cell[24585, 750, 2336, 56, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26958, 811, 572, 19, 30, "Input"],
Cell[27533, 832, 606, 17, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28176, 854, 630, 18, 48, "Input"],
Cell[28809, 874, 94, 1, 30, "Output"]
}, Open  ]],
Cell[28918, 878, 610, 17, 33, "Input"],
Cell[29531, 897, 1073, 34, 88, "Input"],
Cell[30607, 933, 580, 17, 51, "Input"],
Cell[CellGroupData[{
Cell[31212, 954, 547, 18, 30, "Input"],
Cell[31762, 974, 70, 1, 30, "Output"]
}, Open  ]],
Cell[31847, 978, 1547, 50, 88, "Input"],
Cell[33397, 1030, 731, 21, 48, "Input"],
Cell[CellGroupData[{
Cell[34153, 1055, 676, 21, 30, "Input"],
Cell[34832, 1078, 165, 4, 30, "Output"]
}, Open  ]],
Cell[35012, 1085, 1719, 46, 51, "Input"],
Cell[CellGroupData[{
Cell[36756, 1135, 752, 23, 30, "Input"],
Cell[37511, 1160, 115, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37663, 1168, 1589, 49, 50, "Input"],
Cell[39255, 1219, 7706, 189, 213, "Output"],
Cell[46964, 1410, 2360, 56, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49361, 1471, 572, 19, 30, "Input"],
Cell[49936, 1492, 627, 17, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50600, 1514, 681, 19, 48, "Input"],
Cell[51284, 1535, 120, 2, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> notebooks/Sec3-1-extension-field.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     16798,        508]
NotebookOptionsPosition[     16332,        488]
NotebookOutlinePosition[     16668,        503]
CellTagsIndexPosition[     16625,        500]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook defines arithmetic operations in the extension field ",
 StyleBox["Q (u, v)", "InlineFormula"],
 ", where ",
 StyleBox["u =cos(\[Pi]/5), v=sin(\[Pi]/5)", "InlineFormula"]
}], "Input",
 CellChangeTimes->{{3.650306679188623*^9, 3.650306704531534*^9}, {
  3.6503067426026373`*^9, 3.650306775023451*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"creating", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Kvar", "[", "st_", "]"}], "=", 
     RowBox[{"K", "@@", 
      RowBox[{"(", 
       RowBox[{"st", "/@", 
        RowBox[{"Range", "[", "4", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uvec", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "u", ",", "v", ",", 
       RowBox[{"v", " ", "u"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ".", 
      "uvec"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb2", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], ".", 
      RowBox[{"(", 
       RowBox[{"uvec", "/.", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "}"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vara", "=", 
     RowBox[{"K", "[", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varb", "=", 
     RowBox[{"K", "[", 
      RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rlkk", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"b1_", ",", "b2_", ",", "b3_", ",", "b4_"}], "]"}]}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}], "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"vara", ",", "varb"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rlk0", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"List", "@@", "vara"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kpart", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       "jj_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], "[", 
      RowBox[{"[", "jj", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kpart", "[", 
      RowBox[{"0", ",", "jj_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"numeric", " ", "evaluation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Np", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], 
          "\[Rule]", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", " ", "+", 
              RowBox[{"a2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"Pi", "/", "5"}], "]"}]}]}], ")"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a3", " ", "+", 
               RowBox[{"a4", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"Pi", "/", "5"}], "]"}]}]}], ")"}], 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "/", "5"}], "]"}]}]}], "]"}]}], "}"}]}], ")"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"scalar", " ", "multiplication"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"ap_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"ap", ",", "K"}], "]"}]}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}]}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ap", "#"}], "&"}], "/@", "vara"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "addition", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Plus", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"b1_", ",", "b2_", ",", "b3_", ",", "b4_"}], "]"}]}], "]"}], 
     "=", 
     RowBox[{"K", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"List", "@@", "vara"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "varb"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "mutiplication", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"b1_", ",", "b2_", ",", "b3_", ",", "b4_"}], "]"}]}], "]"}], 
     "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "8"}], ")"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"8", " ", "a1", " ", "b1"}], "+", 
         RowBox[{"2", " ", "a2", " ", "b2"}], "+", 
         RowBox[{"6", " ", "a3", " ", "b3"}], "-", 
         RowBox[{"a4", " ", "b3"}], "-", 
         RowBox[{"a3", " ", "b4"}], "+", 
         RowBox[{"a4", " ", "b4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"8", " ", "a2", " ", "b1"}], "+", 
         RowBox[{"8", " ", "a1", " ", "b2"}], "+", 
         RowBox[{"4", " ", "a2", " ", "b2"}], "-", 
         RowBox[{"4", " ", "a3", " ", "b3"}], "+", 
         RowBox[{"4", " ", "a4", " ", "b3"}], "+", 
         RowBox[{"4", " ", "a3", " ", "b4"}], "+", 
         RowBox[{"a4", " ", "b4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"8", " ", "a3", " ", "b1"}], "+", 
         RowBox[{"2", " ", "a4", " ", "b2"}], "+", 
         RowBox[{"8", " ", "a1", " ", "b3"}], "+", 
         RowBox[{"2", " ", "a2", " ", "b4"}]}], ",", 
        RowBox[{
         RowBox[{"8", " ", "a4", " ", "b1"}], "+", 
         RowBox[{"8", " ", "a3", " ", "b2"}], "+", 
         RowBox[{"4", " ", "a4", " ", "b2"}], "+", 
         RowBox[{"8", " ", "a2", " ", "b3"}], "+", 
         RowBox[{"8", " ", "a1", " ", "b4"}], "+", 
         RowBox[{"4", " ", "a2", " ", "b4"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       "2"}], "]"}], "=", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       RowBox[{"ap_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", ">", "2"}], "&"}], ")"}]}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "ap", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], ",", 
           RowBox[{"ap", "/", "2"}]}], "]"}], ",", "2"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Times", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], ",", 
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], ",", 
           RowBox[{"ap", "-", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "conjugation", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"star", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{
       RowBox[{"8", "a1"}], ",", 
       RowBox[{"8", "a2"}], ",", 
       RowBox[{
        RowBox[{"-", "8"}], "a3"}], ",", 
       RowBox[{
        RowBox[{"-", "8"}], "a4"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dag", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "0", ",", "0"}], "]"}], "]"}], "=", 
     RowBox[{"Expand", "/@", 
      RowBox[{"(", 
       RowBox[{"K", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "a1"}], "+", "a2"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "a2"}], ",", "0", ",", "0"}], "]"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nrm", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vara", " ", 
           RowBox[{"star", "[", "vara", "]"}]}], ")"}], 
         RowBox[{"dag", "[", 
          RowBox[{"(", 
           RowBox[{"vara", " ", 
            RowBox[{"star", "[", "vara", "]"}]}], ")"}], "]"}]}], ")"}], "[", 
       
       RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "inversion", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"nrm", "[", "vara", "]"}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"star", "[", "vara", "]"}], 
        RowBox[{"dag", "[", 
         RowBox[{"(", 
          RowBox[{"vara", " ", 
           RowBox[{"star", "[", "vara", "]"}]}], ")"}], "]"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"K", "/:", 
    RowBox[{"Power", "[", 
     RowBox[{
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
      RowBox[{"ap_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "<", 
          RowBox[{"-", "1"}]}], "&"}], ")"}]}]}], "]"}], ":=", 
    RowBox[{"Power", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"K", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}]}], ",", 
      RowBox[{"-", "ap"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"inv", "[", "vara", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "derivatives", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["K", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "=", 
    RowBox[{"K", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["K", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "=", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["K", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "=", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["K", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], "=", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "misc", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"K", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_"}], "]"}], ",", "0", 
       ",", "0", ",", "0"}], "]"}], "=", "vara"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     SqrtBox[
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"3", "/", "4"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "0"}], "]"}]], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
         RowBox[{"3", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", "0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "=", 
     RowBox[{"1", "/", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.650306805506258*^9, 3.65030702191457*^9}, {
  3.650307712681718*^9, 3.65030773139524*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{3.6503077323864307`*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{3.6503077323871937`*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{3.650307732388192*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.650307732389213*^9}]
}, Open  ]]
},
WindowSize->{1278, 708},
WindowMargins->{{Automatic, 2}, {Automatic, 19}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 357, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[939, 32, 14801, 433, 875, "Input"],
Cell[15743, 467, 142, 3, 30, "Output"],
Cell[15888, 472, 142, 3, 30, "Output"],
Cell[16033, 477, 140, 3, 30, "Output"],
Cell[16176, 482, 140, 3, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> notebooks/Sec3-1-pentagons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     94671,       2399]
NotebookOptionsPosition[     91475,       2298]
NotebookOutlinePosition[     91810,       2313]
CellTagsIndexPosition[     91767,       2310]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"u1", "=", 
  RowBox[{"K", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"v1", "=", 
  RowBox[{"K", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i", "=", 
  RowBox[{"K", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc", "[", "xx_", "]"}], "=", 
  RowBox[{"K", "[", 
   RowBox[{"xx", ",", "0", ",", "0", ",", "0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.628036677679348*^9, 3.628036697871517*^9}, {
  3.628036920371862*^9, 3.628036930216339*^9}, {3.628037299720519*^9, 
  3.6280373287977962`*^9}, {3.6280373838928003`*^9, 3.628037399359488*^9}, {
  3.628044598666401*^9, 3.628044600674232*^9}, {3.62804464021865*^9, 
  3.6280447099286118`*^9}, {3.628213512436688*^9, 3.628213538988121*^9}, {
  3.636129287177291*^9, 3.63612930072068*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.6361239217230997`*^9, 
   3.6361293013795767`*^9, 3.636200140533951*^9, 3.636221200028709*^9, {
   3.636466709002356*^9, 3.636466735392563*^9}, 3.650307190082011*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.6361239217230997`*^9, 
   3.6361293013795767`*^9, 3.636200140533951*^9, 3.636221200028709*^9, {
   3.636466709002356*^9, 3.636466735392563*^9}, 3.650307190083002*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.6361239217230997`*^9, 
   3.6361293013795767`*^9, 3.636200140533951*^9, 3.636221200028709*^9, {
   3.636466709002356*^9, 3.636466735392563*^9}, 3.650307190083967*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"xx", ",", "0", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.6361239217230997`*^9, 
   3.6361293013795767`*^9, 3.636200140533951*^9, 3.636221200028709*^9, {
   3.636466709002356*^9, 3.636466735392563*^9}, 3.650307190084957*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{
    SuperscriptBox["u1", "2"], "-", 
    SuperscriptBox["v1", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"2", "u1", " ", "v1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.628036979196228*^9, 3.628036995962308*^9}, {
  3.628037026672418*^9, 3.6280370665755157`*^9}, {3.628037294845106*^9, 
  3.628037296960699*^9}, {3.628037331282814*^9, 3.6280373316560717`*^9}, {
  3.6281262565483303`*^9, 3.6281262605768414`*^9}, {3.636136005080853*^9, 
  3.636136005497813*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rot", "=", 
    RowBox[{"(", GridBox[{
       {"u2", 
        RowBox[{"-", "v2"}]},
       {"v2", "u2"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"rotation", " ", "by", " ", "2", 
    RowBox[{"Pi", "/", "5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hrot", "=", 
    RowBox[{"(", GridBox[{
       {"u1", "v1"},
       {
        RowBox[{"-", "v1"}], "u1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"half", " ", "that", " ", "rotation"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", 
    RowBox[{"(", GridBox[{
       {"i", "0"},
       {"u2", "v2"},
       {
        RowBox[{"-", "u1"}], "v1"},
       {
        RowBox[{"-", "u1"}], 
        RowBox[{"-", "v1"}]},
       {"u2", 
        RowBox[{"-", "v2"}]},
       {"i", "0"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"the", " ", "pentaogon"}], ",", " ", 
    RowBox[{"with", " ", "initial", " ", "vertex", " ", "repeated"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_"}], "}"}], ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "+", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{";;", "5"}], "]"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"hrot", ",", "t"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.557176215070649*^9, 3.55717627518801*^9}, {
   3.570299042510231*^9, 3.570299042859911*^9}, {3.571595051968755*^9, 
   3.571595123566942*^9}, {3.5715951969488897`*^9, 3.5715952027161837`*^9}, {
   3.5715952545235233`*^9, 3.571595301668973*^9}, {3.571595894858033*^9, 
   3.571595895792844*^9}, {3.571841878825737*^9, 3.5718418838676023`*^9}, {
   3.572224123689506*^9, 3.572224129702466*^9}, 3.572224290364934*^9, {
   3.6225521491469393`*^9, 3.622552178333728*^9}, {3.622552289166788*^9, 
   3.622552290622243*^9}, {3.6225649985687227`*^9, 3.622565001424505*^9}, {
   3.623570395678733*^9, 3.623570397859634*^9}, {3.62375412008603*^9, 
   3.623754120242875*^9}, {3.62385501103198*^9, 3.62385505315971*^9}, {
   3.6280369476677017`*^9, 3.6280370055390377`*^9}, {3.628037073825244*^9, 
   3.62803707590526*^9}, {3.628037285386085*^9, 3.628037307812646*^9}, {
   3.628037359338003*^9, 3.628037365851245*^9}, {3.628037405608232*^9, 
   3.628037414848556*^9}, {3.628037656537999*^9, 3.6280376613809977`*^9}, {
   3.636136012008938*^9, 3.636136029495164*^9}, 3.636136092280942*^9, {
   3.636136271333218*^9, 3.636136271780898*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "signed", " ", "area", " ", "of", " ", "an", " ", "oriented", 
    " ", "triangle"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xq1_", ",", "yq1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xq2_", ",", "yq2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xq3_", ",", "yq3_"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq1", "yq1"},
        {"xq2", "yq2"}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq2", "yq2"},
        {"xq3", "yq3"}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq3", "yq3"},
        {"xq1", "yq1"}
       }], ")"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.622563896423962*^9, 3.6225639148787537`*^9}, {
  3.623855079184719*^9, 3.623855096744768*^9}, {3.623855642644494*^9, 
  3.623855648635501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "xq2"}], " ", "yq1"}], "+", 
  RowBox[{"xq3", " ", "yq1"}], "+", 
  RowBox[{"xq1", " ", "yq2"}], "-", 
  RowBox[{"xq3", " ", "yq2"}], "-", 
  RowBox[{"xq1", " ", "yq3"}], "+", 
  RowBox[{"xq2", " ", "yq3"}]}]], "Output",
 CellChangeTimes->{
  3.622563915271175*^9, 3.622563970781651*^9, {3.6225649470388947`*^9, 
   3.62256496968268*^9}, 3.6225650162689037`*^9, 3.623570107024633*^9, {
   3.6237540616216927`*^9, 3.623754089046042*^9}, 3.623754122888666*^9, {
   3.623855102519216*^9, 3.6238551313026*^9}, 3.628037090799243*^9, 
   3.628037312112657*^9, 3.628037418453027*^9, 3.628037666774151*^9, 
   3.628038604053164*^9, 3.628039546565709*^9, 3.628041485670513*^9, 
   3.6280444434309053`*^9, 3.6281258614246893`*^9, 3.6281263044156446`*^9, 
   3.628126546545328*^9, 3.628127004228156*^9, 3.628206862002083*^9, 
   3.628213699107396*^9, 3.629583773254347*^9, 3.62958424846768*^9, 
   3.636123927759078*^9, 3.636136037157598*^9, 3.6361360967683992`*^9, 
   3.636136274355158*^9, 3.636200143191955*^9, 3.636221202015799*^9, {
   3.6364667112355633`*^9, 3.6364667376274137`*^9}, 3.65030720325327*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constructing", " ", "the", " ", "half"}], "-", 
    RowBox[{
    "length", " ", "parallelogram", " ", "parallel", " ", "to", " ", "an", 
     " ", "affine", " ", "diameter", " ", "from", " ", "one", " ", "vertex", 
     " ", "to", " ", "some", " ", "point", " ", "on", " ", "the", " ", 
     "opposite", " ", "edge"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sk", "=", 
    RowBox[{"Kvar", "[", "s", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"rk", "=", 
    RowBox[{"Kvar", "[", "r", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slv1", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"List", "@@", 
         RowBox[{"(", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "rk", " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "rk"}], ")"}], 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "1"}], "]"}], "[", 
             
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}], ",", "0"}], 
              "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}], ",", "0"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ")"}]}], "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"List", "@@", "rk"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"rr", "=", 
    RowBox[{"rk", "/.", 
     RowBox[{"slv1", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"rk0", "=", 
    RowBox[{"rr", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"List", "@@", "sk"}], ")"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.622551701897017*^9, {3.622551778000983*^9, 3.622551855385408*^9}, {
   3.622551885741722*^9, 3.6225518911584*^9}, {3.622552271600656*^9, 
   3.622552323012704*^9}, {3.62357026949741*^9, 3.623570321669044*^9}, {
   3.623754311529071*^9, 3.623754349616151*^9}, {3.623855142968329*^9, 
   3.623855288677444*^9}, {3.6280370968466063`*^9, 3.6280371028787622`*^9}, {
   3.628037433450336*^9, 3.6280374642377443`*^9}, {3.628037539797984*^9, 
   3.6280375970235777`*^9}, {3.628037766680031*^9, 3.628037785640349*^9}, {
   3.62803785007644*^9, 3.6280379257025023`*^9}, {3.6280379859925337`*^9, 
   3.628038040992085*^9}, {3.628038086971141*^9, 3.628038091997775*^9}, {
   3.628038143774013*^9, 3.6280382144909277`*^9}, {3.6280382670861397`*^9, 
   3.6280383189493017`*^9}, {3.62804444868438*^9, 3.628044457273446*^9}, {
   3.628213712965934*^9, 3.628213727064971*^9}, {3.628213769426079*^9, 
   3.6282138498384953`*^9}, {3.6361360586155443`*^9, 3.63613606075548*^9}, {
   3.636136240869666*^9, 3.6361362438123217`*^9}, 3.6361362941042356`*^9, {
   3.636136400122414*^9, 3.636136404415279*^9}, {3.636136469394853*^9, 
   3.6361364997424593`*^9}, {3.636136610866341*^9, 3.6361366144095907`*^9}, 
   3.636136856022069*^9, {3.6503072172380457`*^9, 3.650307253631196*^9}, {
   3.650308920487512*^9, 3.650308923559318*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"s", "[", "1", "]"}], ",", 
   RowBox[{"s", "[", "2", "]"}], ",", 
   RowBox[{"s", "[", "3", "]"}], ",", 
   RowBox[{"s", "[", "4", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.636123930079258*^9, 3.6361362592563972`*^9, 
   3.636136294622999*^9, 3.636136404790951*^9, 3.636136504717247*^9, 
   3.63613656946739*^9, {3.636136607177189*^9, 3.636136614779112*^9}, 
   3.636136856301819*^9, 3.636200144103764*^9, 3.636221202654834*^9, 
   3.636466742913822*^9, 3.65030725513519*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], ",", 
   RowBox[{"r", "[", "2", "]"}], ",", 
   RowBox[{"r", "[", "3", "]"}], ",", 
   RowBox[{"r", "[", "4", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.636123930079258*^9, 3.6361362592563972`*^9, 
   3.636136294622999*^9, 3.636136404790951*^9, 3.636136504717247*^9, 
   3.63613656946739*^9, {3.636136607177189*^9, 3.636136614779112*^9}, 
   3.636136856301819*^9, 3.636200144103764*^9, 3.636221202654834*^9, 
   3.636466742913822*^9, 3.650307255137155*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"s", "[", "3", "]"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "[", "4", "]"}], "4"]}], ",", 
   RowBox[{
    FractionBox["1", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], "-", 
      RowBox[{"s", "[", "2", "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}], "5"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"s", "[", "2", "]"}]}], "5"]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.636123930079258*^9, 3.6361362592563972`*^9, 
   3.636136294622999*^9, 3.636136404790951*^9, 3.636136504717247*^9, 
   3.63613656946739*^9, {3.636136607177189*^9, 3.636136614779112*^9}, 
   3.636136856301819*^9, 3.636200144103764*^9, 3.636221202654834*^9, 
   3.636466742913822*^9, 3.650307255139284*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   FractionBox["1", "4"], ",", "0", ",", "0", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.636123930079258*^9, 3.6361362592563972`*^9, 
   3.636136294622999*^9, 3.636136404790951*^9, 3.636136504717247*^9, 
   3.63613656946739*^9, {3.636136607177189*^9, 3.636136614779112*^9}, 
   3.636136856301819*^9, 3.636200144103764*^9, 3.636221202654834*^9, 
   3.636466742913822*^9, 3.650307255140503*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "centers", " ", "of", " ", "three", " ", "neighboring", " ", "heptagons", 
    " ", "derived", " ", "from", " ", "the", " ", "construction"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "rr", " ", 
        RowBox[{"m", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", "rr"}], ")"}], 
        RowBox[{"m", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m3", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"rr", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "[", "xx_", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"s", "[", "xx", "]"}]}]}], "}"}]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", 
          RowBox[{"(", 
           RowBox[{"rr", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s", "[", "xx_", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"s", "[", "xx", "]"}]}]}], "}"}]}], ")"}]}], ")"}], 
        RowBox[{"m", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623570345650303*^9, 3.623570375530652*^9}, {
   3.623570813974728*^9, 3.623570831740817*^9}, {3.623855317081236*^9, 
   3.6238553331684437`*^9}, {3.628038797186244*^9, 3.628038847367535*^9}, {
   3.628044983696397*^9, 3.6280449857459707`*^9}, {3.628217300810196*^9, 
   3.628217390932295*^9}, {3.628217429240057*^9, 3.628217437096538*^9}, 
   3.6282176366585283`*^9, {3.636136624492556*^9, 3.636136642060339*^9}, {
   3.6361369823543386`*^9, 3.636136983873907*^9}, {3.65030727878836*^9, 
   3.6503072814585953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Mathematica", "'"}], "s", " ", "Polygon", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "like", " ", "it", " ", "when", " ", 
    "the", " ", "first", " ", "vertex", " ", "is", " ", "not", " ", 
    "repeated"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pol", "[", "qq_", "]"}], ":=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"qq", ",", 
      RowBox[{"{", 
       RowBox[{"First", "[", "qq", "]"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.622531938540309*^9, 3.622531979134078*^9}, {
  3.623855337306189*^9, 3.62385537112274*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "graphic", " ", "representation", " ", "of", " ", "the", " ", 
     "construction"}], ",", " ", 
    RowBox[{"with", " ", "s0", " ", "as", " ", "a", " ", "variable"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Slider", "[", 
       RowBox[{"Dynamic", "[", "x", "]"}], "]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss0", "=", 
        RowBox[{"rlkk", "[", 
         RowBox[{"sk", ",", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"Dynamic", "[", "x", "]"}], "]"}], "v1"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"pol", "[", "m", "]"}], ",", "\[IndentingNewLine]", 
            "Blue", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m1", ",", "0"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Brown", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m2", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Purple", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m3", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Blue", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"-", "m1"}], ",", "0"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Brown", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"m3", "-", "m1"}], ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Purple", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"m2", "-", "m1"}], ",", "1"}], "]"}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], "/.", "ss0"}], "//", "Np"}], "]"}]}],
       "\[IndentingNewLine]", "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.622551954581423*^9, 3.622552057155862*^9}, {
   3.622552094147242*^9, 3.62255214689839*^9}, {3.6235701493810987`*^9, 
   3.623570252460062*^9}, 3.6235703332886477`*^9, {3.6235703783543243`*^9, 
   3.623570450897317*^9}, 3.623570854614522*^9, {3.623570890951223*^9, 
   3.62357093262499*^9}, {3.6235709795360203`*^9, 3.6235709917789288`*^9}, {
   3.62385538121311*^9, 3.623855405548307*^9}, {3.628038866538515*^9, 
   3.628038900160297*^9}, {3.6280395723483753`*^9, 3.628039579210299*^9}, {
   3.628041532507985*^9, 3.628041538178413*^9}, {3.6282175329707727`*^9, 
   3.628217569279217*^9}, {3.636136741943078*^9, 3.636136750915386*^9}, {
   3.636136901051201*^9, 3.636136908677556*^9}, {3.636136958879232*^9, 
   3.636136961127002*^9}, {3.636137000249784*^9, 3.636137008200501*^9}, {
   3.650307347661672*^9, 3.650307415323557*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     SliderBox[Dynamic[$CellContext`x]], {189., -129.64679117562457`}, {
     Center, Center}, {360., 243.08773345429609`}], InsetBox[
     GraphicsBox[{
       {RGBColor[1, 0, 0], 
        PolygonBox[{{1., 0}, {0.30901699437494745`, 
          0.9510565162951536}, {-0.8090169943749475, 
          0.5877852522924731}, {-0.8090169943749475, -0.5877852522924731}, {
          0.30901699437494745`, -0.9510565162951536}, {1., 0}, {1., 0}}]}, 
       {RGBColor[0, 0, 1], 
        PolygonBox[{{
          2.8090169943749475`, 0. + 
           0.5877852522924731 (0. + Dynamic[$CellContext`x])}, {
          2.118033988749895, 0. + 
           0.5877852522924731 (1.618033988749895 + 
             Dynamic[$CellContext`x])}, {
          1., 0. + 0.5877852522924731 (1. + Dynamic[$CellContext`x])}, {
          1., 0. + 0.5877852522924731 (-1. + Dynamic[$CellContext`x])}, {
          2.118033988749895, 0. + 
           0.5877852522924731 (-1.618033988749895 + 
             Dynamic[$CellContext`x])}, {
          2.8090169943749475`, 0. + 
           0.5877852522924731 (0. + Dynamic[$CellContext`x])}}]}, 
       {RGBColor[0.6, 0.4, 0.2], 
        PolygonBox[{{-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])))}, {-0.5 + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.4755282581475768 (2 + 
             4 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x])))}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 + Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           1.9021130325903073` (1 + 
             Rational[1, 4] (-1 + Dynamic[$CellContext`x]))}, {-0.5 + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.4755282581475768 (-2 + 
             4 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x])))}, {-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (-1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])))}, {-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])))}}]}, 
       {RGBColor[0.5, 0, 0.5], 
        PolygonBox[{{-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])))}, {-0.5 + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.4755282581475768 (2 - 
             4 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x])))}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 - Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. - 
           1.9021130325903073` (1 + 
            Rational[1, 4] (-1 - Dynamic[$CellContext`x]))}, {-0.5 + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.4755282581475768 (-2 - 
             4 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x])))}, {-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (-1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])))}, {-1. + 
           0.8090169943749475 (1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])))}}]}, 
       {RGBColor[0, 0, 1], 
        PolygonBox[{{-0.8090169943749475, 0. + 
           0.5877852522924731 (0. - Dynamic[$CellContext`x])}, {-1.5, 0. + 
           0.5877852522924731 (1.618033988749895 - 
             Dynamic[$CellContext`x])}, {-2.618033988749895, 0. + 
           0.5877852522924731 (1. - 
             Dynamic[$CellContext`x])}, {-2.618033988749895, 0. + 
           0.5877852522924731 (-1. - Dynamic[$CellContext`x])}, {-1.5, 0. + 
           0.5877852522924731 (-1.618033988749895 - 
             Dynamic[$CellContext`x])}, {-0.8090169943749475, 0. + 
           0.5877852522924731 (0. - Dynamic[$CellContext`x])}}]}, 
       {RGBColor[0.6, 0.4, 0.2], 
        PolygonBox[{{-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 - Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-1.5 + 
           0.8090169943749475 (-2 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (
             0.8090169943749475 (2 - 
               4 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) - 
             Dynamic[$CellContext`x])}, {-3. + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 ((-3.23606797749979) (1 + 
               Rational[1, 4] (-1 - Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-1.5 + 
           0.8090169943749475 (-2 + 
             2 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (
             0.8090169943749475 (-2 - 
               4 (1 + Rational[1, 4] (-1 - Dynamic[$CellContext`x]))) - 
             Dynamic[$CellContext`x])}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 - Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (-1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 - Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 + Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 - 
             3.23606797749979 (1 + 
              Rational[1, 4] (-1 - Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}}]}, 
       {RGBColor[0.5, 0, 0.5], 
        PolygonBox[{{-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 + Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-1.5 + 
           0.8090169943749475 (-2 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (
             0.8090169943749475 (2 + 
               4 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) - 
             Dynamic[$CellContext`x])}, {-3. + 
           0.8090169943749475 (-1 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-1.5 + 
           0.8090169943749475 (-2 + 
             2 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (
             0.8090169943749475 (-2 + 
               4 (1 + Rational[1, 4] (-1 + Dynamic[$CellContext`x]))) - 
             Dynamic[$CellContext`x])}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 + Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (-1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}, {-2. + 
           1.618033988749895 (1 + 
             Rational[1, 4] (-1 + Dynamic[$CellContext`x])) + 
           Rational[3, 4] (1 - Dynamic[$CellContext`x]), 0. + 
           0.5877852522924731 (1 + 
             3.23606797749979 (1 + 
               Rational[1, 4] (-1 + Dynamic[$CellContext`x])) - 
             Dynamic[$CellContext`x])}}]}}], {189., -388.9403735268737}, 
     ImageScaled[{0.5, 0.5}], {360., 243.08773345429609`}]}, {}},
  ContentSelectable->True,
  ImageSize->{619.5864878164815, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.622552039439083*^9, 3.622552058021276*^9}, {
   3.622552101983595*^9, 3.622552132536139*^9}, 3.622552180643497*^9, 
   3.622552293445051*^9, 3.622565003411126*^9, 3.623570451348633*^9, {
   3.6235708207224827`*^9, 3.6235708550072927`*^9}, {3.623570924942327*^9, 
   3.623570933048778*^9}, {3.623570983971298*^9, 3.6235709921448183`*^9}, 
   3.623754407740282*^9, 3.623855409644264*^9, 3.628039036161346*^9, 
   3.628039671714662*^9, {3.628041524599963*^9, 3.628041538606451*^9}, 
   3.628044488762908*^9, 3.628044988288084*^9, 3.628125872554427*^9, 
   3.628126311798999*^9, 3.628126550339612*^9, 3.628127018970847*^9, 
   3.628217400759763*^9, 3.628217569855905*^9, 3.628217642762775*^9, 
   3.629583781765147*^9, 3.629584251916593*^9, 3.636123934181179*^9, {
   3.636136646284066*^9, 3.636136666241702*^9}, 3.636136751455452*^9, 
   3.636136862703763*^9, {3.636136902831712*^9, 3.636136909116659*^9}, {
   3.636136961539363*^9, 3.6361370349198227`*^9}, 3.636200148710436*^9, 
   3.6362212048692493`*^9, 3.636466746082096*^9, 3.650307290125334*^9, 
   3.650307379803018*^9, 3.650307416137436*^9, 3.650307457638129*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", "use", " ", "only", " ", "four", " ", "pentagons"}], 
    ",", " ", 
    RowBox[{
    "with", " ", "reference", " ", "positions", " ", "given", " ", "by", " ", 
     "the", " ", "construction", " ", "with", " ", "horizontal", " ", 
     "affine", " ", "diameter"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A0", "=", 
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m1", ",", "0"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m2", ",", "1"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A6", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m3", ",", "1"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AA", "=", 
     RowBox[{"{", 
      RowBox[{"A0", ",", "A1", ",", "A2", ",", "A6"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623571044582141*^9, 3.623571126532201*^9}, {
  3.623855429004187*^9, 3.623855491254672*^9}, {3.628044723012991*^9, 
  3.628044752389537*^9}, {3.6282176603330917`*^9, 3.628217697641616*^9}, {
  3.628217774849616*^9, 3.6282177869918613`*^9}, {3.636200180983617*^9, 
  3.636200185523944*^9}, {3.650307490789043*^9, 3.650307529673345*^9}, {
  3.6503091055629797`*^9, 3.6503091123462467`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "List", " ", "of", " ", "the", " ", "constraints", " ", "we", " ", "have",
      " ", "to", " ", "keep", " ", "track", " ", 
     RowBox[{"of", ".", " ", "Each"}], " ", "Row", " ", "represents", " ", 
     "a", " ", "constraint", "\[IndentingNewLine]", "saying", " ", "that", 
     " ", "the", " ", "signed", " ", "area", " ", "of", " ", "a", " ", 
     "certain", " ", "oriented", " ", "triangle", " ", "must", " ", "be", " ", 
     RowBox[{"nonnegative", ".", " ", "E", ".", "g", ".", " ", "first"}], 
     "\[IndentingNewLine]", "row", " ", "says", " ", "the", " ", "triangle", 
     " ", "made", " ", "by", " ", "the", " ", "third", " ", "and", " ", 
     "second", " ", "points", " ", "of", " ", 
     RowBox[{"AA", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
     "A0", " ", "and", " ", "the", "\[IndentingNewLine]", "fifth", " ", 
      "point", " ", "of", " ", 
      RowBox[{"AA", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "=", 
     RowBox[{"A2", " ", "has", " ", "nonnegative", " ", "area"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CMa", "=", 
    RowBox[{"(", GridBox[{
       {"0", "0", "2"},
       {"2", "2", "0"},
       {"0", "0", "3"},
       {"3", "3", "0"},
       {"1", "1", "2"},
       {"2", "2", "1"},
       {"1", "1", "3"},
       {"3", "3", "1"},
       {"1", "1", "0"}
      }], ")"}]}], ";", 
   RowBox[{"CMb", "=", 
    RowBox[{"(", GridBox[{
       {"1", "0", "1"},
       {"1", "0", "1"},
       {"0", "4", "4"},
       {"0", "4", "4"},
       {"2", "1", "2"},
       {"2", "1", "2"},
       {"4", "3", "3"},
       {"4", "3", "3"},
       {"3", "2", "0"}
      }], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6225524132233133`*^9, 3.622552413618025*^9}, {
   3.622561838926874*^9, 3.6225619188352737`*^9}, {3.622561960378232*^9, 
   3.6225620105202703`*^9}, 3.622562206830817*^9, {3.622562237038096*^9, 
   3.622562378705325*^9}, {3.6225624156633368`*^9, 3.622562417993925*^9}, {
   3.622563094425302*^9, 3.622563096028364*^9}, {3.623571142779972*^9, 
   3.623571158691574*^9}, {3.62357125971607*^9, 3.623571353818349*^9}, {
   3.623571442947908*^9, 3.6235714792265787`*^9}, {3.6235715131990147`*^9, 
   3.623571578987891*^9}, {3.623571609894828*^9, 3.623571723455598*^9}, 
   3.623572162378439*^9, {3.623754444963695*^9, 3.623754460896822*^9}, {
   3.623855489603129*^9, 3.623855655860778*^9}, {3.6362002039184723`*^9, 
   3.6362002816347647`*^9}, {3.6362012077037573`*^9, 3.636201246783873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "+", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{";;", "5"}], "]"}], "]"}], ".", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{"hrot", ",", "i"}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"Cos", "[", "t", "]"}], 
          RowBox[{"Sin", "[", "t", "]"}]},
         {
          RowBox[{"-", 
           RowBox[{"Sin", "[", "t", "]"}]}], 
          RowBox[{"Cos", "[", "t", "]"}]}
        }], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6235717429509163`*^9, 3.623571746010783*^9}, {
  3.628044300470159*^9, 3.628044313750552*^9}, {3.6281260751692953`*^9, 
  3.628126088033968*^9}, {3.636201303849617*^9, 3.636201304453517*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "these", " ", "are", " ", "the", " ", "variable", " ", "coordinates", " ",
      "of", " ", "the", " ", "pentagons", " ", "using", " ", "the", " ", 
     "parameterization", " ", 
     SubscriptBox["x", "i"]}], ",", " ", 
    SubscriptBox["y", "i"], ",", " ", 
    RowBox[{
     SubscriptBox["t", "i"], "\[IndentingNewLine]", "note", " ", "that", " ", 
     "B1", " ", "can", " ", "be", " ", "assumed", " ", "fixed", " ", "wlog", 
     " ", "by", " ", "invariance", " ", "of", " ", "constraints", " ", "and", 
     " ", "objective", " ", "to", " ", "Euclidean", " ", "motions"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B0", "=", 
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x0", ",", "y0"}], "}"}], ",", "0", ",", "t0"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B1", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m1", ",", "0", ",", "0"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"m2", "+", 
         RowBox[{"{", 
          RowBox[{"x2", ",", "y2"}], "}"}]}], ",", "5", ",", "t2"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B6", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"m3", "+", 
         RowBox[{"{", 
          RowBox[{"x6", ",", "y6"}], "}"}]}], ",", "5", ",", "t6"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BB", "=", 
     RowBox[{"{", 
      RowBox[{"B0", ",", "B1", ",", "B2", ",", "B6"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623571756328833*^9, 3.623571851253418*^9}, {
  3.623855673310478*^9, 3.623855782884342*^9}, {3.628044285585596*^9, 
  3.628044294448195*^9}, {3.628044362499469*^9, 3.6280443789208612`*^9}, {
  3.628044422715848*^9, 3.6280444285232286`*^9}, {3.62804486449539*^9, 
  3.628044878050831*^9}, {3.62804505279806*^9, 3.628045054648081*^9}, {
  3.6281258947861147`*^9, 3.628125906763871*^9}, {3.628217895932671*^9, 
  3.628217913960342*^9}, {3.636201284271304*^9, 3.6362012882642384`*^9}, {
  3.63620141255863*^9, 3.636201433540408*^9}, {3.636201497761524*^9, 
  3.636201498016568*^9}, {3.636201566495591*^9, 3.636201568018814*^9}, {
  3.650307575255249*^9, 3.650307607029241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"V", " ", "are", " ", "the", " ", "constraints", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "0"}], ")"}], " ", 
     "written", " ", "as", " ", "functions", " ", "of", " ", "X", 
     "\[IndentingNewLine]", "U", " ", "is", " ", "the", " ", "objective"}], 
    ",", " ", 
    RowBox[{
    "namely", " ", "the", " ", "total", " ", "area", " ", "of", " ", "the", 
     " ", "two", " ", "triangles"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "=", 
     RowBox[{"{", 
      RowBox[{
      "x0", ",", "y0", ",", "t0", ",", "x2", ",", "y2", ",", "t2", ",", "x6", 
       ",", "y6", ",", "t6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"BB", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "3"}], "]"}], "]"}], "+", "1"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "&"}], "/@", 
      RowBox[{"Join", "[", 
       RowBox[{"CMa", ",", "CMb", ",", "2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{
      RowBox[{"v", "@@", 
       RowBox[{"Mean", "/@", 
        RowBox[{"{", 
         RowBox[{"B0", ",", "B1", ",", "B2"}], "}"}]}]}], "+", 
      RowBox[{"v", "@@", 
       RowBox[{"Mean", "/@", 
        RowBox[{"{", 
         RowBox[{"B0", ",", "B6", ",", "B1"}], "}"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.622562486750264*^9, 3.622562587400613*^9}, {
   3.622562649108075*^9, 3.622562678015892*^9}, {3.6225627198429823`*^9, 
   3.6225627224455433`*^9}, {3.622563272768083*^9, 3.62256335492352*^9}, {
   3.6235718851432858`*^9, 3.6235718898611107`*^9}, {3.6235719224552383`*^9, 
   3.62357197354646*^9}, {3.623572454550973*^9, 3.623572457019082*^9}, {
   3.623754511778082*^9, 3.623754519632968*^9}, {3.623855779541704*^9, 
   3.623855914288405*^9}, {3.6280444004552097`*^9, 3.6280444033274508`*^9}, {
   3.636201337750422*^9, 3.6362013645221577`*^9}, {3.6362013950323544`*^9, 
   3.6362014015925817`*^9}, 3.636201665454548*^9, {3.65030762546307*^9, 
   3.650307636308895*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Some", " ", "sanity", " ", 
     RowBox[{"cheks", ".", " ", "E", ".", "g", ".", " ", "checking"}], " ", 
     "that", " ", 
     RowBox[{"V", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ">", 
    RowBox[{
    "0", " ", "for", " ", "all", " ", "i", " ", "when", " ", "heptagons", " ",
      "are", " ", "all", " ", "moved", "\[IndentingNewLine]", "away", " ", 
     "from", " ", "each", " ", "other"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ra", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"x0", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A1", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y0", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t0", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"x2", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y2", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A2", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t2", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"x6", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A6", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y6", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A6", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t6", "\[Rule]", "0"}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ra", "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{"V", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "/.", "ra"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"V", "/", 
        RowBox[{"sc", "[", "a", "]"}]}], ")"}], "/.", "ra"}], "//", "Np"}], "//",
     "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"U0", "=", 
    RowBox[{"U", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}], "//", 
    "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"U", "-", "U0"}], "/.", "ra"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U", "-", "U0"}], "/.", "ra"}], "//", "Np"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.62812487590891*^9, 3.628124901777713*^9}, {
  3.628125921857431*^9, 3.628125934259192*^9}, {3.636201506555146*^9, 
  3.636201538658551*^9}, {3.636201628507427*^9, 3.636201638787861*^9}, {
  3.650307669907998*^9, 3.650307670228763*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.8090169943749475`", " ", "a"}]}]}], ",", 
   RowBox[{"y0", "\[Rule]", "0"}], ",", 
   RowBox[{"t0", "\[Rule]", "0"}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.9635254915624212`", " ", "a"}]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.4265847744427305`", " ", "a"}]}]}], ",", 
   RowBox[{"t2", "\[Rule]", "0"}], ",", 
   RowBox[{"x6", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.9635254915624212`", " ", "a"}]}]}], ",", 
   RowBox[{"y6", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.4265847744427305`", " ", "a"}]}]}], ",", 
   RowBox[{"t6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.6503076707406397`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.650307670741644*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.6225904331792744`", ",", "3.6225904331792744`", ",", 
   "3.6225904331792744`", ",", "3.6225904331792744`", ",", 
   "1.24494914244139`", ",", "1.24494914244139`", ",", "1.24494914244139`", 
   ",", "1.24494914244139`", ",", "2.1266270208801`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.650307670742909*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", 
   FractionBox["3", "2"], ",", "9"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.650307670756544*^9}}],

Cell[BoxData["5.1614322017669005`"], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.6503076707576303`*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"10.322864403533801`", " ", "a"}], "+", 
  RowBox[{"5.1614322017669005`", " ", 
   SuperscriptBox["a", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, 3.6361239463525763`*^9, 3.6362013753161383`*^9, 
   3.636201500607827*^9, {3.6362015390620937`*^9, 3.636201569996429*^9}, {
   3.636201630054269*^9, 3.636201666915668*^9}, 3.636221215327878*^9, 
   3.636466792102209*^9, {3.650307645349512*^9, 3.650307670758871*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Jacobian", " ", "of", " ", "V", " ", "and", " ", "the", " ", 
    "gradient", " ", "of", " ", "U"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nX", "=", 
     RowBox[{"Length", "[", "X", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nV", "=", 
     RowBox[{"Length", "[", "V", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "nV"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "nX"}], "}"}]}], "]"}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kgrad", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"U", ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "nX"}], "}"}]}], "]"}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.622562591851554*^9, 3.622562642470299*^9}, {
   3.622562733993195*^9, 3.622562738175118*^9}, {3.622562783742908*^9, 
   3.622562794024254*^9}, {3.622563136255086*^9, 3.6225631981373568`*^9}, 
   3.622563261913994*^9, {3.622565111841217*^9, 3.622565150365931*^9}, 
   3.623572248628652*^9, {3.62357248436588*^9, 3.6235725113590803`*^9}, {
   3.623754792687181*^9, 3.623754800838163*^9}, {3.623856018485594*^9, 
   3.623856053587573*^9}, {3.6281260062848043`*^9, 3.6281260090343103`*^9}, {
   3.6281270569175158`*^9, 3.628127063704382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "//", "Np"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Kgrad", "//", "Np"}]}], "Input",
 CellChangeTimes->{{3.622563201611999*^9, 3.622563213118877*^9}, {
  3.622565154266808*^9, 3.622565156585073*^9}, {3.628127072435186*^9, 
  3.628127073396473*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.9510565162951536`"}], 
      RowBox[{"-", "0.6909830056250525`"}], "0", "0.9510565162951536`", 
      "0.6909830056250525`", "0.6909830056250525`", "0", "0", "0"},
     {
      RowBox[{"-", "0.9510565162951536`"}], 
      RowBox[{"-", "0.6909830056250525`"}], "0.6909830056250525`", 
      "0.9510565162951536`", "0.6909830056250525`", "0", "0", "0", "0"},
     {
      RowBox[{"-", "0.9510565162951536`"}], "0.6909830056250525`", "0", "0", 
      "0", "0", "0.9510565162951536`", 
      RowBox[{"-", "0.6909830056250525`"}], 
      RowBox[{"-", "0.6909830056250525`"}]},
     {
      RowBox[{"-", "0.9510565162951536`"}], "0.6909830056250525`", 
      RowBox[{"-", "0.6909830056250525`"}], "0", "0", "0", 
      "0.9510565162951536`", 
      RowBox[{"-", "0.6909830056250525`"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "0.3632712640026805`"}], "1.118033988749895`", 
      "0.6909830056250525`", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "0.3632712640026805`"}], "1.118033988749895`", 
      RowBox[{"-", "0.2639320225002102`"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.3632712640026805`"}], 
      RowBox[{"-", "1.118033988749895`"}], 
      RowBox[{"-", "0.6909830056250525`"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.3632712640026805`"}], 
      RowBox[{"-", "1.118033988749895`"}], "0.2639320225002102`"},
     {
      RowBox[{"-", "1.1755705045849463`"}], "0", "0", "0", "0", "0", "0", "0",
       "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.622563203375051*^9, 3.622563213532099*^9}, 
   3.622565107794551*^9, 3.622565156941759*^9, 3.622566072861608*^9, 
   3.623572521110268*^9, 3.623754803200077*^9, 3.62378144767822*^9, 
   3.623817883718649*^9, 3.623856027222471*^9, 3.623856058101392*^9, {
   3.628127067912923*^9, 3.628127073463084*^9}, 3.628217940174242*^9, 
   3.6295845853533382`*^9, 3.636123960913269*^9, 3.636124012768837*^9, {
   3.636201701239324*^9, 3.636201722603036*^9}, 3.636221223930499*^9, {
   3.636466806110182*^9, 3.636466814501626*^9}, 3.6503076925625887`*^9, 
   3.650307745216914*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.853169548885461`"}], ",", "0", ",", "0", ",", "0", ",", 
   "1.8090169943749475`", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1.8090169943749475`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.622563203375051*^9, 3.622563213532099*^9}, 
   3.622565107794551*^9, 3.622565156941759*^9, 3.622566072861608*^9, 
   3.623572521110268*^9, 3.623754803200077*^9, 3.62378144767822*^9, 
   3.623817883718649*^9, 3.623856027222471*^9, 3.623856058101392*^9, {
   3.628127067912923*^9, 3.628127073463084*^9}, 3.628217940174242*^9, 
   3.6295845853533382`*^9, 3.636123960913269*^9, 3.636124012768837*^9, {
   3.636201701239324*^9, 3.636201722603036*^9}, 3.636221223930499*^9, {
   3.636466806110182*^9, 3.636466814501626*^9}, 3.6503076925625887`*^9, 
   3.6503077452188663`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Kgrad", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.628217953481785*^9, 3.6282179882846813`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}], "0", 
      
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}]},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}], "0", 
      "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}], 
      "0"},
     {"0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "2", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "2", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "2"]}], ",", "4", ",", "0", ",", "0"}], "]"}], "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", "1", ",", "0", ",", "0"}], "]"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["7", "2"], ",", 
        RowBox[{"-", "4"}], ",", "0", ",", "0"}], "]"}]},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0"}], "]"}], "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.628217955525082*^9, 3.62821798863395*^9}, 
   3.629584586931628*^9, 3.636123976445403*^9, 3.636124016268882*^9, 
   3.636201729650742*^9, 3.6362212257779007`*^9, 3.636466817662879*^9, 
   3.650307698572423*^9, 3.650307746405966*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"K", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "6"}]}], "]"}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"K", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"K", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "]"}]},
      {"0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.628217955525082*^9, 3.62821798863395*^9}, 
   3.629584586931628*^9, 3.636123976445403*^9, 3.636124016268882*^9, 
   3.636201729650742*^9, 3.6362212257779007`*^9, 3.636466817662879*^9, 
   3.650307698572423*^9, 3.650307746409206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb", "/@", "#"}], "&"}], "/@", "J"}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Symb", "/@", "Kgrad"}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.636466836832448*^9, 3.636466868189104*^9}, {
  3.636467710142907*^9, 3.636467743096039*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u", " ", "v"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}], ",", "0", ",", 
     RowBox[{"2", " ", "u", " ", "v"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u", " ", "v"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", 
     RowBox[{"2", " ", "u", " ", "v"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u", " ", "v"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"2", " ", "u", " ", "v"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u", " ", "v"}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "u", " ", "v"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"v", "-", 
      RowBox[{"2", " ", "u", " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      RowBox[{"2", " ", "u"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"v", "-", 
      RowBox[{"2", " ", "u", " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      RowBox[{"2", " ", "u"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "2"]}], "+", 
      RowBox[{"4", " ", "u"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"v", "-", 
      RowBox[{"2", " ", "u", " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"2", " ", "u"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "u"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"v", "-", 
      RowBox[{"2", " ", "u", " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"2", " ", "u"}]}], ",", 
     RowBox[{
      FractionBox["7", "2"], "-", 
      RowBox[{"4", " ", "u"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "v"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.636466843205542*^9, 3.636466868722295*^9}, {
   3.6364677130110598`*^9, 3.636467743479273*^9}, 3.650307753971212*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], " ", "u", " ", "v"}], ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"1", "+", "u"}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.636466843205542*^9, 3.636466868722295*^9}, {
   3.6364677130110598`*^9, 3.636467743479273*^9}, 3.65030775397383*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "find", " ", "a", " ", "positive", " ", "solution", " ", "to", 
    " ", "c"}], " ", "=", " ", 
   RowBox[{
    SuperscriptBox["eta", "T"], " ", "G"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623856318165642*^9, 3.623856396134088*^9}, {
   3.623856432430279*^9, 3.623856612246533*^9}, 3.6362051090417128`*^9, {
   3.63622157306286*^9, 3.636221599173493*^9}, {3.650307874132167*^9, 
   3.650307895140896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Kvar", "/@", 
    RowBox[{"{", 
     RowBox[{
     "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
      "\[Eta]5", ",", "\[Eta]6", ",", "\[Eta]7", ",", "\[Eta]8", ",", 
      "\[Eta]9"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.623332300434917*^9, 3.623332313264399*^9}, {
   3.62357263205005*^9, 3.623572656261229*^9}, {3.6237549192594347`*^9, 
   3.6237549194254303`*^9}, 3.623754952119467*^9, {3.6282181545224113`*^9, 
   3.628218160301426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Eta]i", "=", 
  RowBox[{"H", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"H", ".", "J"}], ")"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}], "\[Equal]", 
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{"Kgrad", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "Kgrad", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]3", "[", "#", "]"}], "\[Equal]", "0"}], "&"}], "/@", 
          RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], ",", 
       RowBox[{"Join", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"List", "@@", "#"}], "&"}], "/@", "H"}], ")"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]h", "=", 
  RowBox[{"H", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"H", ".", "J"}], ")"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}], "\[Equal]",
              "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "Kgrad", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]3", "[", "#", "]"}], "\[Equal]", 
            RowBox[{"Kpart", "[", 
             RowBox[{"i", ",", "#"}], "]"}]}], "&"}], "/@", 
          RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], ",", 
       RowBox[{"Join", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"List", "@@", "#"}], "&"}], "/@", "H"}], ")"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.628218194631567*^9, 3.628218338526443*^9}, {
   3.628218577152874*^9, 3.6282185794186068`*^9}, 3.628218623483521*^9, {
   3.628218676895358*^9, 3.628218677237584*^9}, 3.6282188648246403`*^9, 
   3.6362051316088953`*^9, {3.6362051946519203`*^9, 3.636205228401978*^9}, {
   3.650308528195063*^9, 3.65030853009756*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", "0", 
   ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["1", "5"], ",", 
     FractionBox["1", "5"], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["3", "10"], ",", 
     FractionBox["4", "5"], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["1", "5"], ",", 
     FractionBox["1", "5"], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["3", "10"], ",", 
     FractionBox["4", "5"], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.628218235704772*^9, 3.628218277328171*^9, 3.6282183128353043`*^9, 
   3.6282186256736393`*^9, 3.6282186792016487`*^9, 3.628218865903143*^9, 
   3.629584600899851*^9, 3.636124075739875*^9, 3.636205114748994*^9, {
   3.636205201470166*^9, 3.6362052291717854`*^9}, 3.63622160197689*^9, 
   3.636468027166645*^9, 3.650307907151161*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "5"]}], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["2", "5"], ",", 
     FractionBox["2", "5"], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "5"]}], ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["2", "5"], ",", 
     FractionBox["2", "5"], ",", "0", ",", "0"}], "]"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.628218235704772*^9, 3.628218277328171*^9, 3.6282183128353043`*^9, 
   3.6282186256736393`*^9, 3.6282186792016487`*^9, 3.628218865903143*^9, 
   3.629584600899851*^9, 3.636124075739875*^9, 3.636205114748994*^9, {
   3.636205201470166*^9, 3.6362052291717854`*^9}, 3.63622160197689*^9, 
   3.636468027166645*^9, 3.650307907221465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Eta]i", "+", 
      RowBox[{"\[Alpha]", " ", "\[Eta]h"}]}], ")"}], ".", "J"}], "-", 
   "Kgrad"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.623817947671941*^9, 3.6238181770507793`*^9}, {
  3.6238566220035686`*^9, 3.623856640910881*^9}, {3.628127100406805*^9, 
  3.628127131398883*^9}, {3.628218183510309*^9, 3.628218186559876*^9}, {
  3.628218658516192*^9, 3.628218674977662*^9}, {3.6282187531056967`*^9, 
  3.628218779529604*^9}, {3.6282188176141148`*^9, 3.628218819099955*^9}, {
  3.628218872597685*^9, 3.628218873309717*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.623817957151672*^9, 3.623817980449621*^9}, {
   3.623818014646516*^9, 3.6238181115885677`*^9}, {3.623818149657811*^9, 
   3.6238181781538258`*^9}, 3.623856582127655*^9, 3.623856641342475*^9, {
   3.628218754213475*^9, 3.628218780563484*^9}, 3.62821882574759*^9, {
   3.628218867845607*^9, 3.628218874057476*^9}, 3.629584611694141*^9, 
   3.63612407895008*^9, 3.636205235648272*^9, 3.636221607474221*^9, 
   3.636468028312653*^9, 3.6503079116689*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]i", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "\[Eta]h"}]}], "//", 
  "Np"}], "\[IndentingNewLine]", 
 RowBox[{"Symb", "/@", 
  RowBox[{"(", 
   RowBox[{"\[Eta]i", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], " ", "\[Eta]h"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.623818196579667*^9, 3.623818204493951*^9}, {
  3.636205243950905*^9, 3.6362052689181337`*^9}, {3.6503079646757927`*^9, 
  3.650307967285074*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`", ",", 
   "0.18090169943749476`", ",", "1.1281152949374529`", ",", 
   "0.18090169943749476`", ",", "1.1281152949374529`", ",", 
   "1.618033988749895`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6282188822302*^9, 3.6295846125667973`*^9, 3.6361240799656067`*^9, {
   3.636205237180287*^9, 3.636205269351706*^9}, 3.636221608303906*^9, 
   3.636468029045219*^9, 3.6503079182765102`*^9, 3.650307967890594*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{
    FractionBox["1", "10"], "+", 
    FractionBox["u", "10"]}], ",", 
   RowBox[{
    FractionBox["2", "5"], "+", 
    FractionBox[
     RowBox[{"9", " ", "u"}], "10"]}], ",", 
   RowBox[{
    FractionBox["1", "10"], "+", 
    FractionBox["u", "10"]}], ",", 
   RowBox[{
    FractionBox["2", "5"], "+", 
    FractionBox[
     RowBox[{"9", " ", "u"}], "10"]}], ",", 
   RowBox[{"2", " ", "u"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6282188822302*^9, 3.6295846125667973`*^9, 3.6361240799656067`*^9, {
   3.636205237180287*^9, 3.636205269351706*^9}, 3.636221608303906*^9, 
   3.636468029045219*^9, 3.6503079182765102`*^9, 3.650307967892502*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", "find", " ", "a", " ", "right"}], "-", 
    RowBox[{
    "nullspace", " ", "vector", " ", "of", " ", "the", " ", "Jacobian"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ns", "=", 
    RowBox[{"NullSpace", "[", "J", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Symb", "/@", 
      RowBox[{"ns", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Symb", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rs", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"X", ",", 
           RowBox[{"ns", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"zz_", "\[Rule]", "\[Alpha]"}], ")"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"zz", "\[Rule]", 
          RowBox[{"sc", "[", "\[Alpha]", "]"}]}], ")"}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.62375599352837*^9, 3.623756068322773*^9}, {
   3.623758256147187*^9, 3.623758257463949*^9}, 3.62377711446806*^9, {
   3.623857389347497*^9, 3.623857427744396*^9}, {3.6238574588908978`*^9, 
   3.623857458993224*^9}, {3.623857502169993*^9, 3.6238575291724453`*^9}, {
   3.623857701599004*^9, 3.623857704133843*^9}, {3.628219055899884*^9, 
   3.6282190641395893`*^9}, {3.628219272734901*^9, 3.628219308086152*^9}, {
   3.650307985944306*^9, 3.650308047994625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"2", ",", "4", ",", "0", ",", "0"}], "]"}], ",", "0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "4"}], "]"}], ",", 
    RowBox[{"K", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", "0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}]}], "]"}], ",", "1", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6237560688620768`*^9, 3.623758259591339*^9, 3.6237598088974733`*^9, 
   3.623777116649938*^9, 3.623819065176906*^9, 3.623857461633728*^9, 
   3.623857530857168*^9, 3.6238577046566257`*^9, 3.6282190828164597`*^9, {
   3.62821930296283*^9, 3.628219308628772*^9}, 3.62958469007279*^9, 
   3.636124089912867*^9, 3.6362216258057747`*^9, 3.636468029977054*^9, {
   3.650308037204999*^9, 3.6503080484268303`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", "+", 
    RowBox[{"4", " ", "u"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"2", " ", "v"}], "+", 
    RowBox[{"4", " ", "u", " ", "v"}]}], ",", "1", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "v"}], "-", 
    RowBox[{"4", " ", "u", " ", "v"}]}], ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6237560688620768`*^9, 3.623758259591339*^9, 3.6237598088974733`*^9, 
   3.623777116649938*^9, 3.623819065176906*^9, 3.623857461633728*^9, 
   3.623857530857168*^9, 3.6238577046566257`*^9, 3.6282190828164597`*^9, {
   3.62821930296283*^9, 3.628219308628772*^9}, 3.62958469007279*^9, 
   3.636124089912867*^9, 3.6362216258057747`*^9, 3.636468029977054*^9, {
   3.650308037204999*^9, 3.6503080484283237`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "we", " ", "make", " ", "sure", " ", "that", " ", "J", " ", "has", " ", 
   "rank", " ", "8"}], "*)"}]], "Input",
 CellChangeTimes->{{3.650308065569192*^9, 3.6503081171395607`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Det", "[", "J", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", 
  RowBox[{"J", "+", 
   RowBox[{
    RowBox[{"Transpose", "[", "ns", "]"}], ".", "ns"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.636223244579*^9, 3.636223327257742*^9}, {
  3.63622345967446*^9, 3.636223474758428*^9}, {3.650308054147072*^9, 
  3.650308054531239*^9}, {3.650308128626544*^9, 3.6503081305164824`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.636223288236328*^9, 3.6362233277254553`*^9}, {
   3.636223468605096*^9, 3.636223475045122*^9}, 3.650308058656167*^9, {
   3.650308121851169*^9, 3.650308131101182*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19375", "16"]}], ",", 
   FractionBox["11875", "8"], ",", 
   RowBox[{"-", "1875"}], ",", 
   FractionBox["4375", "2"]}], "]"}]], "Output",
 CellChangeTimes->{{3.636223288236328*^9, 3.6362233277254553`*^9}, {
   3.636223468605096*^9, 3.636223475045122*^9}, 3.650308058656167*^9, {
   3.650308121851169*^9, 3.650308131102779*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "space", " ", "spanned", " ", "by", " ", "the", 
     " ", "null", " ", "space", " ", "vector"}], ",", " ", 
    RowBox[{
    "the", " ", "objective", " ", "is", " ", "locally", " ", "minimized", " ",
      "at", " ", "the", " ", "origin", " ", "and", " ", "the", " ", 
     "constraints", " ", "are", " ", "satisfied", " ", "with", " ", 
     "equality"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U\[Alpha]", "=", 
     RowBox[{
      RowBox[{"U", "-", "U0"}], "/.", "rs"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Expand", "/@", 
    RowBox[{"(", "U\[Alpha]", ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "/@", 
     RowBox[{"(", "U\[Alpha]", ")"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{"V\[Alpha]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Expand", "/@", "#"}], "&"}], ")"}], "/@", 
     RowBox[{"(", 
      RowBox[{"V", "/.", "rs"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.623857481748407*^9, 3.623857498765411*^9}, {
   3.623857537436874*^9, 3.6238575411725407`*^9}, {3.623857658231655*^9, 
   3.623857658806284*^9}, {3.6238577468956623`*^9, 3.6238577479367447`*^9}, {
   3.623857898764305*^9, 3.6238579518326893`*^9}, {3.623858001465126*^9, 
   3.623858068400638*^9}, {3.62821911199236*^9, 3.628219121180997*^9}, 
   3.628219161870831*^9, {3.628219322066304*^9, 3.628219370156494*^9}, {
   3.636221690194068*^9, 3.6362217217332783`*^9}, {3.6503081492865868`*^9, 
   3.650308217734008*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Alpha]", "2"]}], ",", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.650308223029656*^9}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"32.229920427763254`", " ", 
   SuperscriptBox["\[Alpha]", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.650308223030959*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.6503082230320587`*^9}]
}, Open  ]]
},
WindowSize->{1278, 709},
WindowMargins->{{0, Automatic}, {2, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 942, 22, 88, "Input"],
Cell[1524, 46, 759, 12, 30, "Output"],
Cell[2286, 60, 759, 12, 30, "Output"],
Cell[3048, 74, 759, 12, 30, "Output"],
Cell[3810, 88, 760, 12, 30, "Output"]
}, Open  ]],
Cell[4585, 103, 564, 13, 52, "Input"],
Cell[5152, 118, 2701, 75, 203, "Input"],
Cell[CellGroupData[{
Cell[7878, 197, 1028, 33, 61, "Input"],
Cell[8909, 232, 1151, 21, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10097, 258, 3815, 88, 126, "Input"],
Cell[13915, 348, 1355, 23, 30, "Output"],
Cell[15273, 373, 1356, 23, 30, "Output"],
Cell[16632, 398, 1866, 43, 47, "Output"],
Cell[18501, 443, 1262, 20, 47, "Output"]
}, Open  ]],
Cell[19778, 466, 2177, 60, 88, "Input"],
Cell[21958, 528, 657, 17, 50, "Input"],
Cell[CellGroupData[{
Cell[22640, 549, 3085, 71, 240, "Input"],
Cell[25728, 622, 11156, 211, 813, "Output"]
}, Open  ]],
Cell[36899, 836, 1725, 46, 126, "Input"],
Cell[38627, 884, 2569, 60, 396, "Input"],
Cell[41199, 946, 1012, 30, 44, "Input"],
Cell[42214, 978, 2552, 62, 145, "Input"],
Cell[44769, 1042, 2601, 66, 107, "Input"],
Cell[CellGroupData[{
Cell[47395, 1112, 3375, 95, 297, "Input"],
Cell[50773, 1209, 1479, 30, 30, "Output"],
Cell[52255, 1241, 750, 13, 30, "Output"],
Cell[53008, 1256, 909, 15, 30, "Output"],
Cell[53920, 1273, 720, 12, 47, "Output"],
Cell[54643, 1287, 648, 9, 30, "Output"],
Cell[55294, 1298, 789, 13, 30, "Output"]
}, Open  ]],
Cell[56098, 1314, 2074, 56, 107, "Input"],
Cell[CellGroupData[{
Cell[58197, 1374, 306, 6, 50, "Input"],
Cell[58506, 1382, 2660, 58, 159, "Output"],
Cell[61169, 1442, 831, 14, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62037, 1461, 193, 3, 50, "Input"],
Cell[62233, 1466, 5195, 148, 239, "Output"],
Cell[67431, 1616, 1294, 39, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68762, 1660, 547, 17, 50, "Input"],
Cell[69312, 1679, 3470, 105, 119, "Output"],
Cell[72785, 1786, 408, 10, 30, "Output"]
}, Open  ]],
Cell[73208, 1799, 477, 11, 30, "Input"],
Cell[73688, 1812, 533, 12, 30, "Input"],
Cell[CellGroupData[{
Cell[74246, 1828, 3022, 82, 164, "Input"],
Cell[77271, 1912, 1263, 33, 47, "Output"],
Cell[78537, 1947, 1416, 39, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79990, 1991, 620, 13, 30, "Input"],
Cell[80613, 2006, 622, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81272, 2022, 525, 15, 50, "Input"],
Cell[81800, 2039, 500, 10, 30, "Output"],
Cell[82303, 2051, 828, 25, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83168, 2081, 1994, 54, 88, "Input"],
Cell[85165, 2137, 949, 21, 30, "Output"],
Cell[86117, 2160, 815, 19, 30, "Output"]
}, Open  ]],
Cell[86947, 2182, 224, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[87196, 2191, 410, 8, 50, "Input"],
Cell[87609, 2201, 218, 3, 30, "Output"],
Cell[87830, 2206, 408, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88275, 2221, 1599, 37, 126, "Input"],
Cell[89877, 2260, 569, 12, 33, "Output"],
Cell[90449, 2274, 500, 9, 30, "Output"],
Cell[90952, 2285, 507, 10, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> notebooks/Sec3-2-extension-field.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     22682,        656]
NotebookOptionsPosition[     22409,        642]
NotebookOutlinePosition[     22744,        657]
CellTagsIndexPosition[     22701,        654]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook defines arithmetic operations in the extension field ",
 StyleBox["Q (u, v)", "InlineFormula"],
 ", where ",
 StyleBox["u =cos(\[Pi]/7), v=sin(\[Pi]/7)", "InlineFormula"]
}], "Input",
 CellChangeTimes->{{3.650306679188623*^9, 3.650306704531534*^9}, {
  3.6503067426026373`*^9, 3.650306775023451*^9}, {3.650308584643824*^9, 
  3.650308586785955*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"creating", " ", "variable"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Kvar", "[", "st_", "]"}], "=", 
     RowBox[{"K", "@@", 
      RowBox[{"(", 
       RowBox[{"st", "/@", 
        RowBox[{"Range", "[", "6", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uvec", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "u", ",", 
       SuperscriptBox["u", "2"], ",", "v", ",", 
       RowBox[{"v", " ", "u"}], ",", 
       RowBox[{"v", " ", 
        SuperscriptBox["u", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
       "}"}], ".", "uvec"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb2", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
       "}"}], ".", 
      RowBox[{"(", 
       RowBox[{"uvec", "/.", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "}"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vara", "=", 
     RowBox[{"K", "[", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varb", "=", 
     RowBox[{"K", "[", 
      RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rlkk", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{
        "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_"}], 
        "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}], "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"vara", ",", "varb"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rlk0", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"List", "@@", "vara"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kpart", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", "jj_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
       "}"}], "[", 
      RowBox[{"[", "jj", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kpart", "[", 
      RowBox[{"0", ",", "jj_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"numeric", " ", "evaluation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Np", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{
           "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
            "a6_"}], "]"}], "\[Rule]", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", " ", "+", 
              RowBox[{"a2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"Pi", "/", "7"}], "]"}]}], "+", 
              RowBox[{"a3", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"Pi", "/", "7"}], "]"}], "2"]}]}], ")"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a4", " ", "+", 
               RowBox[{"a5", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"Pi", "/", "7"}], "]"}]}], "+", 
               RowBox[{"a6", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "/", "7"}], "]"}], "2"]}]}], ")"}], 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "/", "7"}], "]"}]}]}], "]"}]}], "}"}]}], ")"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"scalar", " ", "multiplication"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"ap_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"ap", ",", "K"}], "]"}]}], ",", 
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ap", "#"}], "&"}], "/@", "vara"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "addition", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Plus", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{
        "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_"}], 
        "]"}]}], "]"}], "=", 
     RowBox[{"K", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"List", "@@", "vara"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "varb"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "multiplication", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{
        "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_"}], 
        "]"}]}], "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "32"}], ")"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"32", " ", "a1", " ", "b1"}], "-", 
         RowBox[{"4", " ", "a3", " ", "b2"}], "-", 
         RowBox[{"4", " ", "a2", " ", "b3"}], "-", 
         RowBox[{"2", " ", "a3", " ", "b3"}], "+", 
         RowBox[{"32", " ", "a4", " ", "b4"}], "+", 
         RowBox[{"4", " ", "a5", " ", "b4"}], "+", 
         RowBox[{"2", " ", "a6", " ", "b4"}], "+", 
         RowBox[{"4", " ", "a4", " ", "b5"}], "+", 
         RowBox[{"2", " ", "a5", " ", "b5"}], "-", 
         RowBox[{"a6", " ", "b5"}], "+", 
         RowBox[{"2", " ", "a4", " ", "b6"}], "-", 
         RowBox[{"a5", " ", "b6"}]}], ",", 
        RowBox[{
         RowBox[{"32", " ", "a2", " ", "b1"}], "+", 
         RowBox[{"32", " ", "a1", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a3", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a2", " ", "b3"}], "+", 
         RowBox[{"4", " ", "a3", " ", "b3"}], "+", 
         RowBox[{"16", " ", "a5", " ", "b4"}], "-", 
         RowBox[{"4", " ", "a6", " ", "b4"}], "+", 
         RowBox[{"16", " ", "a4", " ", "b5"}], "-", 
         RowBox[{"4", " ", "a5", " ", "b5"}], "+", 
         RowBox[{"6", " ", "a6", " ", "b5"}], "-", 
         RowBox[{"4", " ", "a4", " ", "b6"}], "+", 
         RowBox[{"6", " ", "a5", " ", "b6"}], "-", 
         RowBox[{"a6", " ", "b6"}]}], ",", 
        RowBox[{
         RowBox[{"32", " ", "a3", " ", "b1"}], "+", 
         RowBox[{"32", " ", "a2", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a3", " ", "b2"}], "+", 
         RowBox[{"32", " ", "a1", " ", "b3"}], "+", 
         RowBox[{"16", " ", "a2", " ", "b3"}], "+", 
         RowBox[{"24", " ", "a3", " ", "b3"}], "-", 
         RowBox[{"32", " ", "a4", " ", "b4"}], "-", 
         RowBox[{"16", " ", "a5", " ", "b4"}], "+", 
         RowBox[{"8", " ", "a6", " ", "b4"}], "-", 
         RowBox[{"16", " ", "a4", " ", "b5"}], "+", 
         RowBox[{"8", " ", "a5", " ", "b5"}], "+", 
         RowBox[{"8", " ", "a4", " ", "b6"}], "+", 
         RowBox[{"6", " ", "a6", " ", "b6"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"32", " ", "a4", " ", "b1"}], "-", 
         RowBox[{"4", " ", "a6", " ", "b2"}], "-", 
         RowBox[{"4", " ", "a5", " ", "b3"}], "-", 
         RowBox[{"2", " ", "a6", " ", "b3"}], "+", 
         RowBox[{"32", " ", "a1", " ", "b4"}], "-", 
         RowBox[{"4", " ", "a3", " ", "b5"}], "-", 
         RowBox[{"4", " ", "a2", " ", "b6"}], "-", 
         RowBox[{"2", " ", "a3", " ", "b6"}]}], ",", 
        RowBox[{
         RowBox[{"32", " ", "a5", " ", "b1"}], "+", 
         RowBox[{"32", " ", "a4", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a6", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a5", " ", "b3"}], "+", 
         RowBox[{"4", " ", "a6", " ", "b3"}], "+", 
         RowBox[{"32", " ", "a2", " ", "b4"}], "+", 
         RowBox[{"32", " ", "a1", " ", "b5"}], "+", 
         RowBox[{"16", " ", "a3", " ", "b5"}], "+", 
         RowBox[{"16", " ", "a2", " ", "b6"}], "+", 
         RowBox[{"4", " ", "a3", " ", "b6"}]}], ",", 
        RowBox[{
         RowBox[{"32", " ", "a6", " ", "b1"}], "+", 
         RowBox[{"32", " ", "a5", " ", "b2"}], "+", 
         RowBox[{"16", " ", "a6", " ", "b2"}], "+", 
         RowBox[{"32", " ", "a4", " ", "b3"}], "+", 
         RowBox[{"16", " ", "a5", " ", "b3"}], "+", 
         RowBox[{"24", " ", "a6", " ", "b3"}], "+", 
         RowBox[{"32", " ", "a3", " ", "b4"}], "+", 
         RowBox[{"32", " ", "a2", " ", "b5"}], "+", 
         RowBox[{"16", " ", "a3", " ", "b5"}], "+", 
         RowBox[{"32", " ", "a1", " ", "b6"}], "+", 
         RowBox[{"16", " ", "a2", " ", "b6"}], "+", 
         RowBox[{"24", " ", "a3", " ", "b6"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", "2"}], "]"}], "=", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}],
         "]"}], ",", 
       RowBox[{"K", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}],
         "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"ap_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", ">", "2"}], "&"}], ")"}]}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "ap", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{
            "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
            "]"}], ",", 
           RowBox[{"ap", "/", "2"}]}], "]"}], ",", "2"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Times", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{
          "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
          "]"}], ",", 
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{
            "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
            "]"}], ",", 
           RowBox[{"ap", "-", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "conjugation", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"star", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{
       RowBox[{"32", "a1"}], ",", 
       RowBox[{"32", "a2"}], ",", 
       RowBox[{"32", "a3"}], ",", 
       RowBox[{
        RowBox[{"-", "32"}], "a4"}], ",", 
       RowBox[{
        RowBox[{"-", "32"}], "a5"}], ",", 
       RowBox[{
        RowBox[{"-", "32"}], "a6"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"dag", "[", 
      RowBox[{"K", "[", 
       RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "0", ",", "0", ",", "0"}], 
       "]"}], "]"}], "=", 
     RowBox[{"Expand", "/@", 
      RowBox[{"(", 
       RowBox[{"K", "[", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["a1", "2"]}], "+", 
            RowBox[{"8", " ", "a1", " ", "a2"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["a2", "2"]}], "+", 
            RowBox[{"20", " ", "a1", " ", "a3"}], "-", 
            RowBox[{"2", " ", "a2", " ", "a3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a3", "2"]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "a1", " ", "a2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a2", "2"]}], "+", 
            RowBox[{"2", " ", "a2", " ", "a3"}], "-", 
            SuperscriptBox["a3", "2"]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", "32"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["a2", "2"]}], "+", 
            RowBox[{"2", " ", "a1", " ", "a3"}], "-", 
            RowBox[{"a2", " ", "a3"}], "+", 
            SuperscriptBox["a3", "2"]}], ")"}]}], ",", "0", ",", "0", ",", 
         "0"}], "]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nrm", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vara", " ", 
           RowBox[{"star", "[", "vara", "]"}]}], ")"}], 
         RowBox[{"dag", "[", 
          RowBox[{"(", 
           RowBox[{"vara", " ", 
            RowBox[{"star", "[", "vara", "]"}]}], ")"}], "]"}]}], ")"}], "[", 
       
       RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "inversion", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"K", "[", 
       RowBox[{
       "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
       "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"nrm", "[", "vara", "]"}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"star", "[", "vara", "]"}], 
        RowBox[{"dag", "[", 
         RowBox[{"(", 
          RowBox[{"vara", " ", 
           RowBox[{"star", "[", "vara", "]"}]}], ")"}], "]"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"ap_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "<", 
           RowBox[{"-", "1"}]}], "&"}], ")"}]}]}], "]"}], ":=", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"K", "[", 
         RowBox[{
         "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
         "]"}]}], ",", 
       RowBox[{"-", "ap"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"inv", "[", "vara", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "derivatives", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["K", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
      "]"}], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "misc", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"K", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{
        "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_"}], 
        "]"}], ",", "0", ",", "0", ",", "0"}], "]"}], "=", "vara"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     SqrtBox[
      RowBox[{"K", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "]"}]], "=", 
     RowBox[{"K", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "/:", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "=", 
     RowBox[{"1", "/", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.650308597604394*^9, 3.650308756779991*^9}}]
},
WindowSize->{1278, 709},
WindowMargins->{{0, Automatic}, {2, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 381, 8, 30, "Input"],
Cell[941, 30, 21464, 610, 1006, "Input"]
}
]
*)

(* End of internal cache information *)


==> notebooks/Sec3-2-heptagons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    138611,       3384]
NotebookOptionsPosition[    135054,       3274]
NotebookOutlinePosition[    135390,       3289]
CellTagsIndexPosition[    135347,       3286]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"u1", "=", 
  RowBox[{"K", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"v1", "=", 
  RowBox[{"K", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i", "=", 
  RowBox[{"K", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc", "[", "xx_", "]"}], "=", 
  RowBox[{"K", "[", 
   RowBox[{"xx", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.628036677679348*^9, 3.628036697871517*^9}, {
  3.628036920371862*^9, 3.628036930216339*^9}, {3.628037299720519*^9, 
  3.6280373287977962`*^9}, {3.6280373838928003`*^9, 3.628037399359488*^9}, {
  3.628044598666401*^9, 3.628044600674232*^9}, {3.62804464021865*^9, 
  3.6280447099286118`*^9}, {3.628213512436688*^9, 3.628213538988121*^9}, {
  3.636469841795004*^9, 3.636469845165126*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.636294342878973*^9, {
   3.636469841994656*^9, 3.636469845725285*^9}, 3.6503088591177473`*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.636294342878973*^9, {
   3.636469841994656*^9, 3.636469845725285*^9}, 3.650308859118945*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.636294342878973*^9, {
   3.636469841994656*^9, 3.636469845725285*^9}, 3.650308859120089*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"xx", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.62803693082939*^9, 3.6280373041707163`*^9, 3.628037349162837*^9, 
   3.628037400594486*^9, 3.628038600516597*^9, 3.628039506317814*^9, 
   3.628041481809557*^9, 3.628044440133226*^9, 3.628044602373432*^9, 
   3.628044710673306*^9, 3.628125856108534*^9, 3.628126133325*^9, 
   3.628126173039207*^9, 3.628126544206779*^9, 3.628127001956636*^9, 
   3.6282068589462023`*^9, 3.628213540604203*^9, 3.6282136763612967`*^9, 
   3.6295837697044983`*^9, 3.6295842463395777`*^9, 3.636294342878973*^9, {
   3.636469841994656*^9, 3.636469845725285*^9}, 3.6503088591212893`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{
    SuperscriptBox["u1", "2"], "-", 
    SuperscriptBox["v1", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"2", "u1", " ", "v1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{
    RowBox[{"u1", " ", "u2"}], "-", 
    RowBox[{"v1", " ", "v2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{
    RowBox[{"u1", " ", "v2"}], "+", 
    RowBox[{"u2", " ", "v1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.628036979196228*^9, 3.628036995962308*^9}, {
  3.628037026672418*^9, 3.6280370665755157`*^9}, {3.628037294845106*^9, 
  3.628037296960699*^9}, {3.628037331282814*^9, 3.6280373316560717`*^9}, {
  3.6281262565483303`*^9, 3.6281262605768414`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rot", "=", 
    RowBox[{"(", GridBox[{
       {"u2", 
        RowBox[{"-", "v2"}]},
       {"v2", "u2"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"rotation", " ", "by", " ", "2", 
    RowBox[{"Pi", "/", "7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hrot", "=", 
    RowBox[{"(", GridBox[{
       {"u1", "v1"},
       {
        RowBox[{"-", "v1"}], "u1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"half", " ", "that", " ", "rotation"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", 
    RowBox[{"(", GridBox[{
       {"i", "0"},
       {"u2", "v2"},
       {
        RowBox[{"-", "u3"}], "v3"},
       {
        RowBox[{"-", "u1"}], "v1"},
       {
        RowBox[{"-", "u1"}], 
        RowBox[{"-", "v1"}]},
       {
        RowBox[{"-", "u3"}], 
        RowBox[{"-", "v3"}]},
       {"u2", 
        RowBox[{"-", "v2"}]},
       {"i", "0"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"the", " ", "heptaogon"}], ",", " ", 
    RowBox[{"with", " ", "initial", " ", "vertex", " ", "repeated"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_"}], "}"}], ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "+", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{";;", "7"}], "]"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"hrot", ",", "t"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.557176215070649*^9, 3.55717627518801*^9}, {
   3.570299042510231*^9, 3.570299042859911*^9}, {3.571595051968755*^9, 
   3.571595123566942*^9}, {3.5715951969488897`*^9, 3.5715952027161837`*^9}, {
   3.5715952545235233`*^9, 3.571595301668973*^9}, {3.571595894858033*^9, 
   3.571595895792844*^9}, {3.571841878825737*^9, 3.5718418838676023`*^9}, {
   3.572224123689506*^9, 3.572224129702466*^9}, 3.572224290364934*^9, {
   3.6225521491469393`*^9, 3.622552178333728*^9}, {3.622552289166788*^9, 
   3.622552290622243*^9}, {3.6225649985687227`*^9, 3.622565001424505*^9}, {
   3.623570395678733*^9, 3.623570397859634*^9}, {3.62375412008603*^9, 
   3.623754120242875*^9}, {3.62385501103198*^9, 3.62385505315971*^9}, {
   3.6280369476677017`*^9, 3.6280370055390377`*^9}, {3.628037073825244*^9, 
   3.62803707590526*^9}, {3.628037285386085*^9, 3.628037307812646*^9}, {
   3.628037359338003*^9, 3.628037365851245*^9}, {3.628037405608232*^9, 
   3.628037414848556*^9}, {3.628037656537999*^9, 3.6280376613809977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "signed", " ", "area", " ", "of", " ", "an", " ", "oriented", 
    " ", "triangle"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xq1_", ",", "yq1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xq2_", ",", "yq2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xq3_", ",", "yq3_"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq1", "yq1"},
        {"xq2", "yq2"}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq2", "yq2"},
        {"xq3", "yq3"}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"xq3", "yq3"},
        {"xq1", "yq1"}
       }], ")"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.622563896423962*^9, 3.6225639148787537`*^9}, {
  3.623855079184719*^9, 3.623855096744768*^9}, {3.623855642644494*^9, 
  3.623855648635501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "xq2"}], " ", "yq1"}], "+", 
  RowBox[{"xq3", " ", "yq1"}], "+", 
  RowBox[{"xq1", " ", "yq2"}], "-", 
  RowBox[{"xq3", " ", "yq2"}], "-", 
  RowBox[{"xq1", " ", "yq3"}], "+", 
  RowBox[{"xq2", " ", "yq3"}]}]], "Output",
 CellChangeTimes->{
  3.622563915271175*^9, 3.622563970781651*^9, {3.6225649470388947`*^9, 
   3.62256496968268*^9}, 3.6225650162689037`*^9, 3.623570107024633*^9, {
   3.6237540616216927`*^9, 3.623754089046042*^9}, 3.623754122888666*^9, {
   3.623855102519216*^9, 3.6238551313026*^9}, 3.628037090799243*^9, 
   3.628037312112657*^9, 3.628037418453027*^9, 3.628037666774151*^9, 
   3.628038604053164*^9, 3.628039546565709*^9, 3.628041485670513*^9, 
   3.6280444434309053`*^9, 3.6281258614246893`*^9, 3.6281263044156446`*^9, 
   3.628126546545328*^9, 3.628127004228156*^9, 3.628206862002083*^9, 
   3.628213699107396*^9, 3.629583773254347*^9, 3.62958424846768*^9, 
   3.63629434639852*^9, {3.636469850475018*^9, 3.6364698551925917`*^9}, 
   3.650308868033743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constructing", " ", "the", " ", "half"}], "-", 
    RowBox[{
    "length", " ", "parallelogram", " ", "parallel", " ", "to", " ", "an", 
     " ", "affine", " ", "diameter", " ", "from", " ", "one", " ", "vertex", 
     " ", "to", " ", "the", " ", "some", " ", "point", " ", "on", " ", "the", 
     " ", "opposite", " ", "edge"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sk", "=", 
    RowBox[{"Kvar", "[", "s", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"rk", "=", 
    RowBox[{"Kvar", "[", "r", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slv1", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"List", "@@", 
         RowBox[{"(", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "rk", " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "rk"}], ")"}], 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}]}], ",", "1"}], "]"}], "[", 
             
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}], ",", "0"}], 
              "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}], ",", "0"}], 
              "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ")"}]}], "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], ",", 
       RowBox[{"List", "@@", "rk"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"rr", "=", 
    RowBox[{"rk", "/.", 
     RowBox[{"slv1", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"rk0", "=", 
    RowBox[{"rr", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"List", "@@", "sk"}], ")"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.622551701897017*^9, {3.622551778000983*^9, 3.622551855385408*^9}, {
   3.622551885741722*^9, 3.6225518911584*^9}, {3.622552271600656*^9, 
   3.622552323012704*^9}, {3.62357026949741*^9, 3.623570321669044*^9}, {
   3.623754311529071*^9, 3.623754349616151*^9}, {3.623855142968329*^9, 
   3.623855288677444*^9}, {3.6280370968466063`*^9, 3.6280371028787622`*^9}, {
   3.628037433450336*^9, 3.6280374642377443`*^9}, {3.628037539797984*^9, 
   3.6280375970235777`*^9}, {3.628037766680031*^9, 3.628037785640349*^9}, {
   3.62803785007644*^9, 3.6280379257025023`*^9}, {3.6280379859925337`*^9, 
   3.628038040992085*^9}, {3.628038086971141*^9, 3.628038091997775*^9}, {
   3.628038143774013*^9, 3.6280382144909277`*^9}, {3.6280382670861397`*^9, 
   3.6280383189493017`*^9}, {3.62804444868438*^9, 3.628044457273446*^9}, {
   3.628213712965934*^9, 3.628213727064971*^9}, {3.628213769426079*^9, 
   3.6282138498384953`*^9}, {3.650308878254218*^9, 3.65030890643729*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"s", "[", "1", "]"}], ",", 
   RowBox[{"s", "[", "2", "]"}], ",", 
   RowBox[{"s", "[", "3", "]"}], ",", 
   RowBox[{"s", "[", "4", "]"}], ",", 
   RowBox[{"s", "[", "5", "]"}], ",", 
   RowBox[{"s", "[", "6", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.6362943514756393`*^9, 3.636469856092989*^9, 
   3.650308879498437*^9, 3.650308928216745*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], ",", 
   RowBox[{"r", "[", "2", "]"}], ",", 
   RowBox[{"r", "[", "3", "]"}], ",", 
   RowBox[{"r", "[", "4", "]"}], ",", 
   RowBox[{"r", "[", "5", "]"}], ",", 
   RowBox[{"r", "[", "6", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.6362943514756393`*^9, 3.636469856092989*^9, 
   3.650308879498437*^9, 3.650308928217865*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"s", "[", "4", "]"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "[", "5", "]"}], "4"]}], ",", 
   RowBox[{"2", "-", 
    FractionBox[
     RowBox[{"s", "[", "6", "]"}], "4"]}], ",", 
   RowBox[{
    FractionBox["1", "28"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "2", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "3", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}], "7"]}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"s", "[", "2", "]"}]}], "7"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"s", "[", "3", "]"}]}], "7"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"s", "[", "1", "]"}]}], "7"]}], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"s", "[", "2", "]"}]}], "7"], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"s", "[", "3", "]"}]}], "7"]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.6362943514756393`*^9, 3.636469856092989*^9, 
   3.650308879498437*^9, 3.6503089282197857`*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "4"]}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6235703222742357`*^9, 3.6237542913970623`*^9, 3.623754351749189*^9, 
   3.623855154304676*^9, {3.623855292752265*^9, 3.623855307830041*^9}, 
   3.628037103814473*^9, 3.628037154379138*^9, 3.6280374729725943`*^9, 
   3.628037585956937*^9, 3.628037667978898*^9, 3.628037785989956*^9, 
   3.628038042071972*^9, 3.628038092584256*^9, 3.628038163959499*^9, 
   3.628038217837624*^9, {3.6280382751386433`*^9, 3.628038283202574*^9}, 
   3.628038319817583*^9, 3.628038605377861*^9, 3.628039547493376*^9, 
   3.6280395923607883`*^9, 3.628041510902811*^9, {3.628044444348342*^9, 
   3.628044457700016*^9}, 3.628125862782648*^9, 3.6281263059507513`*^9, 
   3.628126547427456*^9, 3.628127005222538*^9, 3.628206863227727*^9, {
   3.6282138263191032`*^9, 3.628213850386691*^9}, 3.629583777120328*^9, 
   3.629584249322967*^9, 3.6362943514756393`*^9, 3.636469856092989*^9, 
   3.650308879498437*^9, 3.6503089282210283`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "centers", " ", "of", " ", "three", " ", "neighboring", " ", "heptagons", 
    " ", "derived", " ", "from", " ", "the", " ", "construction"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "+", "u1"}], ",", "sk"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "rr", " ", 
        RowBox[{"m", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", "rr"}], ")"}], 
        RowBox[{"m", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m3", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"rr", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "[", "xx_", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"s", "[", "xx", "]"}]}]}], "}"}]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", 
          RowBox[{"(", 
           RowBox[{"rr", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s", "[", "xx_", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"s", "[", "xx", "]"}]}]}], "}"}]}], ")"}]}], ")"}], 
        RowBox[{"m", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623570345650303*^9, 3.623570375530652*^9}, {
   3.623570813974728*^9, 3.623570831740817*^9}, {3.623855317081236*^9, 
   3.6238553331684437`*^9}, {3.628038797186244*^9, 3.628038847367535*^9}, {
   3.628044983696397*^9, 3.6280449857459707`*^9}, {3.628217300810196*^9, 
   3.628217390932295*^9}, {3.628217429240057*^9, 3.628217437096538*^9}, 
   3.6282176366585283`*^9, 3.6503088943494062`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Mathematica", "'"}], "s", " ", "Polygon", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "like", " ", "it", " ", "when", " ", 
    "the", " ", "first", " ", "vertex", " ", "is", " ", "not", " ", 
    "repeated"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pol", "[", "qq_", "]"}], ":=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"qq", ",", 
      RowBox[{"{", 
       RowBox[{"First", "[", "qq", "]"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.622531938540309*^9, 3.622531979134078*^9}, {
  3.623855337306189*^9, 3.62385537112274*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "graphic", " ", "representation", " ", "of", " ", "the", " ", 
     "construction"}], ",", " ", 
    RowBox[{"with", " ", "s0", " ", "as", " ", "a", " ", "variable"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Slider", "[", 
       RowBox[{"Dynamic", "[", "x", "]"}], "]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss0", "=", 
        RowBox[{"rlkk", "[", 
         RowBox[{"sk", ",", 
          RowBox[{"0.5", 
           RowBox[{"sc", "[", 
            RowBox[{"Dynamic", "[", "x", "]"}], "]"}], "v1"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"pol", "[", "m", "]"}], ",", "\[IndentingNewLine]", 
            "Blue", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m1", ",", "0"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Brown", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m2", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Purple", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{"m3", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Blue", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"-", "m1"}], ",", "0"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Brown", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"m3", "-", "m1"}], ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", "Purple", ",", 
            RowBox[{"pol", "[", 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"m2", "-", "m1"}], ",", "1"}], "]"}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], "/.", "ss0"}], "//", "Np"}], "]"}]}],
       "\[IndentingNewLine]", "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.622551954581423*^9, 3.622552057155862*^9}, {
   3.622552094147242*^9, 3.62255214689839*^9}, {3.6235701493810987`*^9, 
   3.623570252460062*^9}, 3.6235703332886477`*^9, {3.6235703783543243`*^9, 
   3.623570450897317*^9}, 3.623570854614522*^9, {3.623570890951223*^9, 
   3.62357093262499*^9}, {3.6235709795360203`*^9, 3.6235709917789288`*^9}, {
   3.62385538121311*^9, 3.623855405548307*^9}, {3.628038866538515*^9, 
   3.628038900160297*^9}, {3.6280395723483753`*^9, 3.628039579210299*^9}, {
   3.628041532507985*^9, 3.628041538178413*^9}, {3.6282175329707727`*^9, 
   3.628217569279217*^9}, 3.6503089511506987`*^9, {3.650309021281044*^9, 
   3.650309021948073*^9}, {3.650309056144717*^9, 3.6503090650869007`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     SliderBox[Dynamic[$CellContext`x]], {189., -128.82293962472173`}, {
     Center, Center}, {360., 241.54301179635326`}], InsetBox[
     GraphicsBox[{
       {RGBColor[1, 0, 0], 
        PolygonBox[{{1., 0}, {0.6234898018587336, 
          0.7818314824680298}, {-0.22252093395631456`, 
          0.9749279121818236}, {-0.9009688679024191, 
          0.4338837391175581}, {-0.9009688679024191, -0.4338837391175581}, \
{-0.22252093395631456`, -0.9749279121818236}, {
          0.6234898018587336, -0.7818314824680298}, {1., 0}, {1., 0}}]}, 
       {RGBColor[0, 0, 1], 
        PolygonBox[{{
          2.900968867902419, 0. + 
           0.4338837391175581 (0. + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          2.524458669761153, 0. + 
           0.4338837391175581 (1.8019377358048383` + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          1.6784479339461045`, 0. + 
           0.4338837391175581 (2.246979603717467 + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          1., 0. + 0.4338837391175581 (1. + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          1., 0. + 0.4338837391175581 (-1. + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          1.6784479339461045`, 0. + 
           0.4338837391175581 (-2.246979603717467 + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          2.524458669761153, 0. + 
           0.4338837391175581 (-1.8019377358048383` + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}, {
          2.900968867902419, 0. + 
           0.4338837391175581 (0. + 
             Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))}}]}, 
       {RGBColor[0.6, 0.4, 0.2], 
        PolygonBox[{{
          0. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-0.5 + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-2. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (8. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          1. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (0. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-1. + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          1. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (-4. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-0.5 + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (0. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          0. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-2. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          0. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}}]}, 
       {RGBColor[0.5, 0, 0.5], 
        PolygonBox[{{
          0. + 0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-0.5 + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (0. + 
             0.8117449009293668 (0. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          1. + 0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (4. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-1. + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          1. + 0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (0. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-0.5 + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-8. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          0. + 0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (0. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          0. + 0.9009688679024191 (2. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}}]}, 
       {RGBColor[0, 0, 1], 
        PolygonBox[{{-0.9009688679024191, 0. + 
           0.4338837391175581 (0. + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-1.2774790660436854`, 0. + 
           0.4338837391175581 (1.8019377358048383` + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-2.1234898018587334`, 0. + 
           0.4338837391175581 (2.246979603717467 + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-2.801937735804838, 0. + 
           0.4338837391175581 (1. + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-2.801937735804838, 0. + 
           0.4338837391175581 (-1. + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-2.1234898018587334`, 0. + 
           0.4338837391175581 (-2.246979603717467 + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-1.2774790660436854`, 0. + 
           0.4338837391175581 (-1.8019377358048383` + 
             Rational[1, 32] (0. - 16. 
               Dynamic[$CellContext`x]))}, {-0.9009688679024191, 0. + 
           0.4338837391175581 (0. + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))}}]}, 
       {RGBColor[0.6, 0.4, 0.2], 
        PolygonBox[{{-1. + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-1.5 + 
           0.9009688679024191 (-1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (0. + 
             0.8117449009293668 (0. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          0. + 0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (4. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-2. + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + 
                 Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {
          0. + 0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (1. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (0. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + 
                  Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-1.5 + 
           0.9009688679024191 (-1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-8. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-1. + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (0. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}, {-1. + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))),
            0. + 0.4338837391175581 (2. + 
             0.8117449009293668 (-4. + 
               Rational[1, 32] (256. - 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))))) + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. - 16. Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             0.9009688679024191 (2. + 
               Rational[1, 32] (-128. - 
                 32 (-3 + Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x])))))}}]}, 
       {RGBColor[0.5, 0, 0.5], 
        PolygonBox[{{-1. + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-1.5 + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (-1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-2. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (8. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          0. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (0. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-2. + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {
          0. + Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (-2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (0. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-1. + 
             0.9009688679024191 (-4. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-1.5 + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (2 + 
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (-1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (0. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-1. + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (-2. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}, {-1. + 
           Rational[1, 32] (-16. - 
             16 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
           Rational[1, 32] (0. + 
             32 (1 + Rational[1, 4] (3 + 
                 Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
           0.8117449009293668 (
             Rational[1, 32] (64. + 
               32 (-3 + Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]))) + 
             Rational[1, 32] (64. - 
               128 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))) + 
           0.9009688679024191 (1. + 
             Rational[1, 32] (-32. + 
               64 (1 + Rational[1, 4] (3 + 
                   Rational[1, 32] (0. + 16. Dynamic[$CellContext`x]))))), 0. + 
           0.4338837391175581 (0. + 
             0.9009688679024191 (-2. + 
               Rational[1, 32] (128. + 
                 32 (-3 + Rational[1, 32] (0. - 16. 
                    Dynamic[$CellContext`x])))) + 
             Rational[1, 32] (0. - 16. Dynamic[$CellContext`x]) + 
             Rational[1, 32] (32. - 
               64 (1 + Rational[1, 4] (3 + 
                  Rational[1, 32] (0. + 16. Dynamic[$CellContext`x])))) + 
             0.8117449009293668 (4. + 
               Rational[1, 32] (-256. + 
                 256 (1 + Rational[1, 4] (3 + 
                    Rational[1, 32] (0. + 
                    16. Dynamic[$CellContext`x]))))))}}]}}], {189., -386.4688188741652},
      ImageScaled[{0.5, 0.5}], {360., 241.54301179635326`}]}, {}},
  ContentSelectable->True,
  ImageSize->{649.72624334218, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.622552039439083*^9, 3.622552058021276*^9}, {
   3.622552101983595*^9, 3.622552132536139*^9}, 3.622552180643497*^9, 
   3.622552293445051*^9, 3.622565003411126*^9, 3.623570451348633*^9, {
   3.6235708207224827`*^9, 3.6235708550072927`*^9}, {3.623570924942327*^9, 
   3.623570933048778*^9}, {3.623570983971298*^9, 3.6235709921448183`*^9}, 
   3.623754407740282*^9, 3.623855409644264*^9, 3.628039036161346*^9, 
   3.628039671714662*^9, {3.628041524599963*^9, 3.628041538606451*^9}, 
   3.628044488762908*^9, 3.628044988288084*^9, 3.628125872554427*^9, 
   3.628126311798999*^9, 3.628126550339612*^9, 3.628127018970847*^9, 
   3.628217400759763*^9, 3.628217569855905*^9, 3.628217642762775*^9, 
   3.629583781765147*^9, 3.629584251916593*^9, 3.63629438767323*^9, 
   3.636469859967023*^9, 3.650308952894925*^9, 3.650309022747737*^9, {
   3.6503090565767736`*^9, 3.650309065473112*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", "use", " ", "only", " ", "four", " ", "heptagons"}], 
    ",", " ", 
    RowBox[{
    "with", " ", "reference", " ", "positions", " ", "given", " ", "by", " ", 
     "the", " ", "construction", " ", "with", " ", "horizontal", " ", 
     "affine", " ", "diameter"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A0", "=", 
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m1", ",", "0"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m2", ",", "7"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A6", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m3", ",", "7"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AA", "=", 
     RowBox[{"{", 
      RowBox[{"A0", ",", "A1", ",", "A2", ",", "A6"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623571044582141*^9, 3.623571126532201*^9}, {
  3.623855429004187*^9, 3.623855491254672*^9}, {3.628044723012991*^9, 
  3.628044752389537*^9}, {3.6282176603330917`*^9, 3.628217697641616*^9}, {
  3.628217774849616*^9, 3.6282177869918613`*^9}, {3.6362944137396927`*^9, 
  3.6362944257605677`*^9}, {3.6503091182028427`*^9, 3.6503091225822477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "List", " ", "of", " ", "the", " ", "constraints", " ", "we", " ", "have",
      " ", "to", " ", "keep", " ", "track", " ", 
     RowBox[{"of", ".", " ", "Each"}], " ", "Row", " ", "represents", " ", 
     "a", " ", "constraint", "\[IndentingNewLine]", "saying", " ", "that", 
     " ", "the", " ", "signed", " ", "area", " ", "of", " ", "a", " ", 
     "certain", " ", "oriented", " ", "triangle", " ", "must", " ", "be", " ", 
     RowBox[{"nonnegative", ".", " ", "E", ".", "g", ".", " ", "first"}], 
     "\[IndentingNewLine]", "row", " ", "says", " ", "the", " ", "triangle", 
     " ", "made", " ", "by", " ", "the", " ", "third", " ", "and", " ", 
     "second", " ", "points", " ", "of", " ", 
     RowBox[{"AA", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
     "A0", " ", "and", " ", "the", "\[IndentingNewLine]", "fifth", " ", 
      "point", " ", "of", " ", 
      RowBox[{"AA", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "=", 
     RowBox[{"A2", " ", "has", " ", "nonnegative", " ", "area"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CMa", "=", 
    RowBox[{"(", GridBox[{
       {"0", "0", "2"},
       {"2", "2", "0"},
       {"0", "0", "3"},
       {"3", "3", "0"},
       {"1", "1", "2"},
       {"2", "2", "1"},
       {"1", "1", "3"},
       {"3", "3", "1"},
       {"1", "1", "0"}
      }], ")"}]}], ";", 
   RowBox[{"CMb", "=", 
    RowBox[{"(", GridBox[{
       {"2", "1", "1"},
       {"2", "1", "1"},
       {"6", "5", "6"},
       {"6", "5", "6"},
       {"3", "2", "3"},
       {"3", "2", "3"},
       {"5", "4", "4"},
       {"5", "4", "4"},
       {"4", "3", "0"}
      }], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6225524132233133`*^9, 3.622552413618025*^9}, {
   3.622561838926874*^9, 3.6225619188352737`*^9}, {3.622561960378232*^9, 
   3.6225620105202703`*^9}, 3.622562206830817*^9, {3.622562237038096*^9, 
   3.622562378705325*^9}, {3.6225624156633368`*^9, 3.622562417993925*^9}, {
   3.622563094425302*^9, 3.622563096028364*^9}, {3.623571142779972*^9, 
   3.623571158691574*^9}, {3.62357125971607*^9, 3.623571353818349*^9}, {
   3.623571442947908*^9, 3.6235714792265787`*^9}, {3.6235715131990147`*^9, 
   3.623571578987891*^9}, {3.623571609894828*^9, 3.623571723455598*^9}, 
   3.623572162378439*^9, {3.623754444963695*^9, 3.623754460896822*^9}, {
   3.623855489603129*^9, 3.623855655860778*^9}, 3.636294449816558*^9, {
   3.636294492718459*^9, 3.636294534726109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "+", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{";;", "7"}], "]"}], "]"}], ".", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{"hrot", ",", "i"}], "]"}], ".", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"Cos", "[", "t", "]"}], 
          RowBox[{"Sin", "[", "t", "]"}]},
         {
          RowBox[{"-", 
           RowBox[{"Sin", "[", "t", "]"}]}], 
          RowBox[{"Cos", "[", "t", "]"}]}
        }], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6235717429509163`*^9, 3.623571746010783*^9}, {
  3.628044300470159*^9, 3.628044313750552*^9}, {3.6281260751692953`*^9, 
  3.628126088033968*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "these", " ", "are", " ", "the", " ", "nonreference", " ", "coordinates", 
     " ", "of", " ", "the", " ", "heptagons", " ", "using", " ", "the", " ", 
     "naive", " ", "parameterization", " ", 
     SubscriptBox["x", "i"]}], ",", " ", 
    SubscriptBox["y", "i"], ",", " ", 
    RowBox[{
     SubscriptBox["t", "i"], "\[IndentingNewLine]", "note", " ", "that", " ", 
     "B1", " ", "can", " ", "be", " ", "assumed", " ", "fixed", " ", "wlog", 
     " ", "by", " ", "invariance", " ", "of", " ", "constraints", " ", "and", 
     " ", "objective", " ", "to", " ", "Euclidean", " ", "motions"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B0", "=", 
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x0", ",", "y0"}], "}"}], ",", "0", ",", "t0"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B1", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"m1", ",", "0", ",", "0"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"m2", "+", 
         RowBox[{"{", 
          RowBox[{"x2", ",", "y2"}], "}"}]}], ",", "7", ",", "t2"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B6", "=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{"m3", "+", 
         RowBox[{"{", 
          RowBox[{"x6", ",", "y6"}], "}"}]}], ",", "7", ",", "t6"}], "]"}], "/.", 
      RowBox[{"rlk0", "[", "sk", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BB", "=", 
     RowBox[{"{", 
      RowBox[{"B0", ",", "B1", ",", "B2", ",", "B6"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.623571756328833*^9, 3.623571851253418*^9}, {
   3.623855673310478*^9, 3.623855782884342*^9}, {3.628044285585596*^9, 
   3.628044294448195*^9}, {3.628044362499469*^9, 3.6280443789208612`*^9}, {
   3.628044422715848*^9, 3.6280444285232286`*^9}, {3.62804486449539*^9, 
   3.628044878050831*^9}, {3.62804505279806*^9, 3.628045054648081*^9}, {
   3.6281258947861147`*^9, 3.628125906763871*^9}, {3.628217895932671*^9, 
   3.628217913960342*^9}, {3.636294551499546*^9, 3.636294586152005*^9}, 
   3.636294637949432*^9, 3.650309146678356*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"V", " ", "are", " ", "the", " ", "constraints", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "0"}], ")"}], " ", 
     "written", " ", "as", " ", "functions", " ", "of", " ", "X", 
     "\[IndentingNewLine]", "U", " ", "is", " ", "the", " ", 
     RowBox[{"(", "unmodified", ")"}], " ", "objective"}], ",", " ", 
    RowBox[{
    "namely", " ", "the", " ", "total", " ", "area", " ", "of", " ", "the", 
     " ", "two", " ", "triangles"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "=", 
     RowBox[{"{", 
      RowBox[{
      "x0", ",", "y0", ",", "t0", ",", "x2", ",", "y2", ",", "t2", ",", "x6", 
       ",", "y6", ",", "t6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"BB", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "3"}], "]"}], "]"}], "+", "1"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "&"}], "/@", 
      RowBox[{"Join", "[", 
       RowBox[{"CMa", ",", "CMb", ",", "2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{
      RowBox[{"v", "@@", 
       RowBox[{"Mean", "/@", 
        RowBox[{"{", 
         RowBox[{"B0", ",", "B1", ",", "B2"}], "}"}]}]}], "+", 
      RowBox[{"v", "@@", 
       RowBox[{"Mean", "/@", 
        RowBox[{"{", 
         RowBox[{"B0", ",", "B6", ",", "B1"}], "}"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.622562486750264*^9, 3.622562587400613*^9}, {
  3.622562649108075*^9, 3.622562678015892*^9}, {3.6225627198429823`*^9, 
  3.6225627224455433`*^9}, {3.622563272768083*^9, 3.62256335492352*^9}, {
  3.6235718851432858`*^9, 3.6235718898611107`*^9}, {3.6235719224552383`*^9, 
  3.62357197354646*^9}, {3.623572454550973*^9, 3.623572457019082*^9}, {
  3.623754511778082*^9, 3.623754519632968*^9}, {3.623855779541704*^9, 
  3.623855914288405*^9}, {3.6280444004552097`*^9, 3.6280444033274508`*^9}, {
  3.6362946429973383`*^9, 3.636294659221073*^9}, {3.636294709756434*^9, 
  3.6362947272584143`*^9}, {3.650309155880411*^9, 3.650309169692562*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Some", " ", "sanity", " ", 
     RowBox[{"cheks", ".", " ", "E", ".", "g", ".", " ", "checking"}], " ", 
     "that", " ", 
     RowBox[{"V", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ">", 
    RowBox[{
    "0", " ", "for", " ", "all", " ", "i", " ", "when", " ", "heptagons", " ",
      "are", " ", "all", " ", "moved", "\[IndentingNewLine]", "away", " ", 
     "from", " ", "each", " ", "other"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ra", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"x0", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A1", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y0", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t0", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"x2", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y2", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A2", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t2", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"x6", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A6", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"y6", "\[Rule]", 
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"Mean", "[", "A6", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{"t6", "\[Rule]", "0"}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ra", "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{"V", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "/.", "ra"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"V", "/", 
        RowBox[{"sc", "[", "a", "]"}]}], ")"}], "/.", "ra"}], "//", "Np"}], "//",
     "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"U0", "=", 
    RowBox[{"U", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}], "//", 
    "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"U", "-", "U0"}], "/.", "ra"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U", "-", "U0"}], "/.", "ra"}], "//", "Np"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.62812487590891*^9, 3.628124901777713*^9}, {
  3.628125921857431*^9, 3.628125934259192*^9}, {3.636294664562085*^9, 
  3.636294682714438*^9}, {3.6503091810611153`*^9, 3.650309181333227*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.900968867902419`", " ", "a"}]}]}], ",", 
   RowBox[{"y0", "\[Rule]", "0"}], ",", 
   RowBox[{"t0", "\[Rule]", "0"}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.032921632082266`", " ", "a"}]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.6125203001029864`", " ", "a"}]}]}], ",", 
   RowBox[{"t2", "\[Rule]", "0"}], ",", 
   RowBox[{"x6", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.032921632082266`", " ", "a"}]}]}], ",", 
   RowBox[{"y6", "\[Rule]", 
    RowBox[{"0.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.6125203001029864`", " ", "a"}]}]}], ",", 
   RowBox[{"t6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.650309181670577*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.6503091816715803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9307332663250893`", ",", "1.9307332663250893`", ",", 
   "1.9307332663250893`", ",", "1.9307332663250893`", ",", 
   "0.535154835780882`", ",", "0.535154835780882`", ",", "0.535154835780882`",
    ",", "0.535154835780882`", ",", "1.649598960703146`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.650309181690946*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["19", "2"]}], ",", "1", ",", "28"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.650309181692175*^9}],

Cell[BoxData["6.1307017787128855`"], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.65030918169322*^9}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"12.261403557425773`", " ", "a"}], "+", 
  RowBox[{"6.130701778712886`", " ", 
   SuperscriptBox["a", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.6280445383079*^9, 3.6280447649225817`*^9, 3.6280448839956903`*^9, 
   3.628045098771577*^9, 3.6281249023417664`*^9, {3.628125918260345*^9, 
   3.628125935175914*^9}, 3.628126364309431*^9, 3.6281264233135967`*^9, 
   3.62812704393091*^9, 3.628217929606621*^9, 3.629584149120268*^9, 
   3.6295842585307198`*^9, {3.636294683607024*^9, 3.636294728761888*^9}, 
   3.636469865692123*^9, 3.650309181694419*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Jacobian", " ", "of", " ", "V", " ", "and", " ", "the", " ", 
    "gradient", " ", "of", " ", "U"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nX", "=", 
     RowBox[{"Length", "[", "X", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nV", "=", 
     RowBox[{"Length", "[", "V", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "nV"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "nX"}], "}"}]}], "]"}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kgrad", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"U", ",", 
          RowBox[{"X", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "nX"}], "}"}]}], "]"}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "X"}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.622562591851554*^9, 3.622562642470299*^9}, {
   3.622562733993195*^9, 3.622562738175118*^9}, {3.622562783742908*^9, 
   3.622562794024254*^9}, {3.622563136255086*^9, 3.6225631981373568`*^9}, 
   3.622563261913994*^9, {3.622565111841217*^9, 3.622565150365931*^9}, 
   3.623572248628652*^9, {3.62357248436588*^9, 3.6235725113590803`*^9}, {
   3.623754792687181*^9, 3.623754800838163*^9}, {3.623856018485594*^9, 
   3.623856053587573*^9}, {3.6281260062848043`*^9, 3.6281260090343103`*^9}, {
   3.6281270569175158`*^9, 3.628127063704382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "//", "Np"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Kgrad", "//", "Np"}]}], "Input",
 CellChangeTimes->{{3.622563201611999*^9, 3.622563213118877*^9}, {
  3.622565154266808*^9, 3.622565156585073*^9}, {3.628127072435186*^9, 
  3.628127073396473*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.19309642971379393`"}], 
      RowBox[{"-", "0.8460107358150482`"}], 
      RowBox[{"-", "0.18598067906503069`"}], "0.19309642971379393`", 
      "0.8460107358150482`", 
      RowBox[{"-", "0.3765101981412664`"}], "0", "0", "0"},
     {
      RowBox[{"-", "0.19309642971379393`"}], 
      RowBox[{"-", "0.8460107358150482`"}], 
      RowBox[{"-", "0.3765101981412664`"}], "0.19309642971379393`", 
      "0.8460107358150482`", 
      RowBox[{"-", "0.18598067906503069`"}], "0", "0", "0"},
     {
      RowBox[{"-", "0.19309642971379393`"}], "0.8460107358150482`", 
      "0.18598067906503069`", "0", "0", "0", "0.19309642971379393`", 
      RowBox[{"-", "0.8460107358150482`"}], "0.3765101981412664`"},
     {
      RowBox[{"-", "0.19309642971379393`"}], "0.8460107358150482`", 
      "0.3765101981412664`", "0", "0", "0", "0.19309642971379393`", 
      RowBox[{"-", "0.8460107358150482`"}], "0.18598067906503069`"},
     {"0", "0", "0", 
      RowBox[{"-", "0.5410441730642656`"}], "0.6784479339461045`", 
      "0.3765101981412664`", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "0.5410441730642656`"}], "0.6784479339461045`", 
      RowBox[{"-", "0.660030056750017`"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.5410441730642656`"}], 
      RowBox[{"-", "0.6784479339461045`"}], 
      RowBox[{"-", "0.3765101981412664`"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "0.5410441730642656`"}], 
      RowBox[{"-", "0.6784479339461045`"}], "0.660030056750017`"},
     {
      RowBox[{"-", "0.8677674782351162`"}], "0", "0", "0", "0", "0", "0", "0",
       "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.622563203375051*^9, 3.622563213532099*^9}, 
   3.622565107794551*^9, 3.622565156941759*^9, 3.622566072861608*^9, 
   3.623572521110268*^9, 3.623754803200077*^9, 3.62378144767822*^9, 
   3.623817883718649*^9, 3.623856027222471*^9, 3.623856058101392*^9, {
   3.628127067912923*^9, 3.628127073463084*^9}, 3.628217940174242*^9, 
   3.6295845853533382`*^9, 3.636294740325664*^9, 3.6364698713492002`*^9, 
   3.650309199382244*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.225040600205973`"}], ",", "0", ",", "0", ",", "0", ",", 
   "1.900968867902419`", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1.900968867902419`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.622563203375051*^9, 3.622563213532099*^9}, 
   3.622565107794551*^9, 3.622565156941759*^9, 3.622566072861608*^9, 
   3.623572521110268*^9, 3.623754803200077*^9, 3.62378144767822*^9, 
   3.623817883718649*^9, 3.623856027222471*^9, 3.623856058101392*^9, {
   3.628127067912923*^9, 3.628127073463084*^9}, 3.628217940174242*^9, 
   3.6295845853533382`*^9, 3.636294740325664*^9, 3.6364698713492002`*^9, 
   3.650309199384089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Kgrad", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.628217953481785*^9, 3.6282179882846813`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1", ",", 
        RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"11", ",", "2", ",", 
        RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "4"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"-", "1"}], ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
        "0"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1", ",", 
        RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
        "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "4"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"-", "1"}], ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"11", ",", "2", ",", 
        RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "]"}], "0", "0", 
      "0"},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"-", "1"}], ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "11"}], ",", 
        RowBox[{"-", "2"}], ",", "16", ",", "0", ",", "0", ",", "0"}], "]"}], 
      "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "4"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1", ",", 
        RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "]"}]},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"-", "1"}], ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "]"}], "0", "0", 
      "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "4"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1", ",", 
        RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "11"}], ",", 
        RowBox[{"-", "2"}], ",", "16", ",", "0", ",", "0", ",", "0"}], 
       "]"}]},
     {"0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "]"}], "0", "0", 
      "0"},
     {"0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19", "2"]}], ",", 
        RowBox[{"-", "1"}], ",", "12", ",", "0", ",", "0", ",", "0"}], "]"}], 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
        "0"}], "]"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
      RowBox[{"K", "[", 
       RowBox[{
        FractionBox["19", "2"], ",", "1", ",", 
        RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0"}], "]"}]},
     {
      RowBox[{"K", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.628217955525082*^9, 3.62821798863395*^9}, 
   3.629584586931628*^9, 3.636294755389621*^9, 3.636469872522943*^9, 
   3.6503092003709517`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"K", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "7", ",", "2", ",", 
         RowBox[{"-", "20"}]}], "]"}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"K", "[", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "]"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"K", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "]"}]},
      {"0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.628217955525082*^9, 3.62821798863395*^9}, 
   3.629584586931628*^9, 3.636294755389621*^9, 3.636469872522943*^9, 
   3.6503092003739643`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Symb", "/@", "#"}], "&"}], "/@", "J"}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Symb", "/@", "Kgrad"}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.636469876448896*^9, 3.636469899437236*^9}, {
  3.636472153031568*^9, 3.6364721591699047`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "+", "u", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "+", "u", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "+", "u", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "+", "u", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["19", "2"]}], "-", "u", "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      FractionBox["19", "2"], "+", "u", "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "v"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.636469888006425*^9, 3.63646989983993*^9}, 
   3.636472159613769*^9, 3.650309203991201*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"7", " ", "v"}], "+", 
    RowBox[{"2", " ", "u", " ", "v"}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["u", "2"], " ", "v"}]}], ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"1", "+", "u"}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.636469888006425*^9, 3.63646989983993*^9}, 
   3.636472159613769*^9, 3.650309203994701*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "try", " ", "to", " ", "find", " ", "a", " ", "positive", " ", 
    "solution", " ", "to", " ", "c"}], " ", "=", " ", 
   RowBox[{
    SuperscriptBox["eta", "T"], " ", "G"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623856318165642*^9, 3.623856396134088*^9}, {
  3.623856432430279*^9, 3.623856612246533*^9}, {3.650309239350842*^9, 
  3.650309243861094*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Kvar", "/@", 
    RowBox[{"{", 
     RowBox[{
     "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
      "\[Eta]5", ",", "\[Eta]6", ",", "\[Eta]7", ",", "\[Eta]8", ",", 
      "\[Eta]9"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.623332300434917*^9, 3.623332313264399*^9}, {
   3.62357263205005*^9, 3.623572656261229*^9}, {3.6237549192594347`*^9, 
   3.6237549194254303`*^9}, 3.623754952119467*^9, {3.6282181545224113`*^9, 
   3.628218160301426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Eta]i", "=", 
  RowBox[{"H", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"H", ".", "J"}], ")"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}], "\[Equal]", 
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{"Kgrad", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "Kgrad", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]3", "[", "#", "]"}], "\[Equal]", "0"}], "&"}], "/@", 
          RowBox[{"Range", "[", "6", "]"}]}]}], "]"}], ",", 
       RowBox[{"Join", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"List", "@@", "#"}], "&"}], "/@", "H"}], ")"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]h", "=", 
  RowBox[{"H", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Kpart", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"H", ".", "J"}], ")"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}], "\[Equal]",
              "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "Kgrad", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]3", "[", "#", "]"}], "\[Equal]", 
            RowBox[{"Kpart", "[", 
             RowBox[{"i", ",", "#"}], "]"}]}], "&"}], "/@", 
          RowBox[{"Range", "[", "6", "]"}]}]}], "]"}], ",", 
       RowBox[{"Join", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"List", "@@", "#"}], "&"}], "/@", "H"}], ")"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.628218194631567*^9, 3.628218338526443*^9}, {
   3.628218577152874*^9, 3.6282185794186068`*^9}, 3.628218623483521*^9, {
   3.628218676895358*^9, 3.628218677237584*^9}, 3.6282188648246403`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", "0", ",", "4", ",", "0", ",", "0", ",", 
     "0"}], "]"}], ",", "0", ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", "0", ",", "4", ",", "0", ",", "0", ",", 
     "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["53", "142"], ",", 
     FractionBox["50", "71"], ",", 
     RowBox[{"-", 
      FractionBox["26", "71"]}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["195", "142"]}], ",", 
     RowBox[{"-", 
      FractionBox["50", "71"]}], ",", 
     FractionBox["168", "71"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["53", "142"], ",", 
     FractionBox["50", "71"], ",", 
     RowBox[{"-", 
      FractionBox["26", "71"]}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["195", "142"]}], ",", 
     RowBox[{"-", 
      FractionBox["50", "71"]}], ",", 
     FractionBox["168", "71"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "2"}], ",", "12", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.628218235704772*^9, 3.628218277328171*^9, 
  3.6282183128353043`*^9, 3.6282186256736393`*^9, 3.6282186792016487`*^9, 
  3.628218865903143*^9, 3.629584600899851*^9, 3.636294802024619*^9, 
  3.636472446687694*^9, 3.650309250172876*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["87", "71"], ",", 
     RowBox[{"-", 
      FractionBox["10", "71"]}], ",", 
     RowBox[{"-", 
      FractionBox["80", "71"]}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["87", "71"]}], ",", 
     FractionBox["10", "71"], ",", 
     FractionBox["80", "71"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     FractionBox["87", "71"], ",", 
     RowBox[{"-", 
      FractionBox["10", "71"]}], ",", 
     RowBox[{"-", 
      FractionBox["80", "71"]}], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"K", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["87", "71"]}], ",", 
     FractionBox["10", "71"], ",", 
     FractionBox["80", "71"], ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.628218235704772*^9, 3.628218277328171*^9, 
  3.6282183128353043`*^9, 3.6282186256736393`*^9, 3.6282186792016487`*^9, 
  3.628218865903143*^9, 3.629584600899851*^9, 3.636294802024619*^9, 
  3.636472446687694*^9, 3.650309250358247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Eta]i", "+", 
      RowBox[{"\[Alpha]", " ", "\[Eta]h"}]}], ")"}], ".", "J"}], "-", 
   "Kgrad"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.623817947671941*^9, 3.6238181770507793`*^9}, {
  3.6238566220035686`*^9, 3.623856640910881*^9}, {3.628127100406805*^9, 
  3.628127131398883*^9}, {3.628218183510309*^9, 3.628218186559876*^9}, {
  3.628218658516192*^9, 3.628218674977662*^9}, {3.6282187531056967`*^9, 
  3.628218779529604*^9}, {3.6282188176141148`*^9, 3.628218819099955*^9}, {
  3.628218872597685*^9, 3.628218873309717*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.623817957151672*^9, 3.623817980449621*^9}, {
   3.623818014646516*^9, 3.6238181115885677`*^9}, {3.623818149657811*^9, 
   3.6238181781538258`*^9}, 3.623856582127655*^9, 3.623856641342475*^9, {
   3.628218754213475*^9, 3.628218780563484*^9}, 3.62821882574759*^9, {
   3.628218867845607*^9, 3.628218874057476*^9}, 3.629584611694141*^9, 
   3.636294806963151*^9, 3.636472448521215*^9, 3.650309252215992*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Eta]i", "//", "Np"}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]h", "//", "Np"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Eta]i", "+", 
      RowBox[{"\[Alpha]", " ", "\[Eta]h"}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], "]"}], "]"}], "//", "Np"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "there", " ", "is", " ", "no", " ", "\[Alpha]", " ", "for", " ", "which", 
     " ", "\[Eta]i"}], "+", 
    RowBox[{"\[Alpha]", " ", "\[Eta]h", " ", "is", " ", "positive"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.623818196579667*^9, 3.623818204493951*^9}, {
  3.650309293269783*^9, 3.650309451655242*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "1.7469796037174672`", ",", "0", ",", "1.7469796037174672`", ",", 
   "0.710465858745879`", ",", 
   RowBox[{"-", "0.08697605688714516`"}], ",", "0.710465858745879`", ",", 
   RowBox[{"-", "0.08697605688714516`"}], ",", "2.939001075347564`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6282188822302*^9, 3.6295846125667973`*^9, 3.636294811695097*^9, 
   3.636472453086604*^9, 3.650309253142075*^9, {3.650309304053699*^9, 
   3.650309411718112*^9}, 3.650309452460232*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "1.`"}], ",", "1.`", ",", 
   RowBox[{"-", "1.`"}], ",", "0.18381294713558383`", ",", 
   RowBox[{"-", "0.18381294713558383`"}], ",", "0.18381294713558383`", ",", 
   RowBox[{"-", "0.18381294713558383`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6282188822302*^9, 3.6295846125667973`*^9, 3.636294811695097*^9, 
   3.636472453086604*^9, 3.650309253142075*^9, {3.650309304053699*^9, 
   3.650309411718112*^9}, 3.650309452461566*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", "\[Alpha]"}], ",", 
   RowBox[{
    RowBox[{"-", "0.08697605688714516`"}], "-", 
    RowBox[{"0.18381294713558383`", " ", "\[Alpha]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6282188822302*^9, 3.6295846125667973`*^9, 3.636294811695097*^9, 
   3.636472453086604*^9, 3.650309253142075*^9, {3.650309304053699*^9, 
   3.650309411718112*^9}, 3.6503094524627647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"However", ",", " ", 
    RowBox[{
    "the", " ", "following", " ", "are", " ", "all", " ", "positive"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "+", 
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "+", 
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "+", 
     RowBox[{"\[Eta]i", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]i", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "//", "Np"}]}]}]], "Input",
 CellChangeTimes->{{3.650309561553157*^9, 3.650309627190866*^9}}],

Cell[BoxData["1.7469796037174672`"], "Output",
 CellChangeTimes->{{3.6503096112986*^9, 3.65030962750635*^9}}],

Cell[BoxData["1.7469796037174672`"], "Output",
 CellChangeTimes->{{3.6503096112986*^9, 3.650309627507484*^9}}],

Cell[BoxData["0.6234898018587336`"], "Output",
 CellChangeTimes->{{3.6503096112986*^9, 3.650309627508615*^9}}],

Cell[BoxData["0.6234898018587336`"], "Output",
 CellChangeTimes->{{3.6503096112986*^9, 3.650309627509707*^9}}],

Cell[BoxData["2.939001075347564`"], "Output",
 CellChangeTimes->{{3.6503096112986*^9, 3.650309627510798*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", "find", " ", "a", " ", "right"}], "-", 
    RowBox[{
    "nullspace", " ", "vector", " ", "of", " ", "the", " ", "Jacobian"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ns", "=", 
    RowBox[{"NullSpace", "[", "J", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Symb", "/@", 
      RowBox[{"ns", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Symb", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"Symb", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rs", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"X", ",", 
           RowBox[{"ns", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"zz_", "\[Rule]", "\[Alpha]"}], ")"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"zz", "\[Rule]", 
          RowBox[{"sc", "[", "\[Alpha]", "]"}]}], ")"}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.62375599352837*^9, 3.623756068322773*^9}, {
   3.623758256147187*^9, 3.623758257463949*^9}, 3.62377711446806*^9, {
   3.623857389347497*^9, 3.623857427744396*^9}, {3.6238574588908978`*^9, 
   3.623857458993224*^9}, {3.623857502169993*^9, 3.6238575291724453`*^9}, {
   3.623857701599004*^9, 3.623857704133843*^9}, {3.628219055899884*^9, 
   3.6282190641395893`*^9}, {3.628219272734901*^9, 3.628219308086152*^9}, {
   3.650307985944306*^9, 3.650308047994625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "8"}], ",", "8", ",", "0", ",", "0", ",", "0"}], "]"}], 
    ",", "0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"-", "4"}], ",", "8"}], "]"}], ",", 
    RowBox[{"K", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    ",", "0", ",", 
    RowBox[{"K", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
      RowBox[{"-", "8"}]}], "]"}], ",", "1", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6237560688620768`*^9, 3.623758259591339*^9, 3.6237598088974733`*^9, 
   3.623777116649938*^9, 3.623819065176906*^9, 3.623857461633728*^9, 
   3.623857530857168*^9, 3.6238577046566257`*^9, 3.6282190828164597`*^9, {
   3.62821930296283*^9, 3.628219308628772*^9}, 3.62958469007279*^9, 
   3.636124089912867*^9, 3.6362216258057747`*^9, 3.636468029977054*^9, {
   3.650308037204999*^9, 3.6503080484268303`*^9}, 3.6503097669178743`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", "-", 
    RowBox[{"8", " ", "u"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "u", " ", "v"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"], " ", "v"}]}], ",", "1", ",", "0", ",", 
   RowBox[{
    RowBox[{"4", " ", "u", " ", "v"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"], " ", "v"}]}], ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6237560688620768`*^9, 3.623758259591339*^9, 3.6237598088974733`*^9, 
   3.623777116649938*^9, 3.623819065176906*^9, 3.623857461633728*^9, 
   3.623857530857168*^9, 3.6238577046566257`*^9, 3.6282190828164597`*^9, {
   3.62821930296283*^9, 3.628219308628772*^9}, 3.62958469007279*^9, 
   3.636124089912867*^9, 3.6362216258057747`*^9, 3.636468029977054*^9, {
   3.650308037204999*^9, 3.6503080484268303`*^9}, 3.650309766919387*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "we", " ", "make", " ", "sure", " ", "that", " ", "J", " ", "has", " ", 
   "rank", " ", "8"}], "*)"}]], "Input",
 CellChangeTimes->{{3.650308065569192*^9, 3.6503081171395607`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Det", "[", "J", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", 
  RowBox[{"J", "+", 
   RowBox[{
    RowBox[{"Transpose", "[", "ns", "]"}], ".", "ns"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.636223244579*^9, 3.636223327257742*^9}, {
  3.63622345967446*^9, 3.636223474758428*^9}, {3.650308054147072*^9, 
  3.650308054531239*^9}, {3.650308128626544*^9, 3.6503081305164824`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.636223288236328*^9, 3.6362233277254553`*^9}, {
   3.636223468605096*^9, 3.636223475045122*^9}, 3.650308058656167*^9, {
   3.650308121851169*^9, 3.650308131101182*^9}, 3.650309771674251*^9}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["60907", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["578053", "4"]}], ",", 
   FractionBox["716625", "4"], ",", 
   FractionBox["233779", "4"], ",", 
   RowBox[{"-", "186494"}], ",", "134995"}], "]"}]], "Output",
 CellChangeTimes->{{3.636223288236328*^9, 3.6362233277254553`*^9}, {
   3.636223468605096*^9, 3.636223475045122*^9}, 3.650308058656167*^9, {
   3.650308121851169*^9, 3.650308131101182*^9}, 3.65030977167563*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "space", " ", "spanned", " ", "by", " ", "the", 
     " ", "null", " ", "space", " ", "vector"}], ",", " ", 
    RowBox[{
    "the", " ", "objective", " ", "is", " ", "locally", " ", "minimized", " ",
      "at", " ", "the", " ", "origin", " ", "and", " ", "the", " ", 
     "constraints", " ", "are", " ", "satisfied", " ", "with", " ", 
     "equality"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U\[Alpha]", "=", 
     RowBox[{
      RowBox[{"U", "-", "U0"}], "/.", "rs"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Expand", "/@", 
    RowBox[{"(", "U\[Alpha]", ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "/@", 
     RowBox[{"(", "U\[Alpha]", ")"}]}], "//", "Np"}], "\[IndentingNewLine]", 
   RowBox[{"V\[Alpha]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Expand", "/@", "#"}], "&"}], ")"}], "/@", 
     RowBox[{"(", 
      RowBox[{"V", "/.", "rs"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.623857481748407*^9, 3.623857498765411*^9}, {
   3.623857537436874*^9, 3.6238575411725407`*^9}, {3.623857658231655*^9, 
   3.623857658806284*^9}, {3.6238577468956623`*^9, 3.6238577479367447`*^9}, {
   3.623857898764305*^9, 3.6238579518326893`*^9}, {3.623858001465126*^9, 
   3.623858068400638*^9}, {3.62821911199236*^9, 3.628219121180997*^9}, 
   3.628219161870831*^9, {3.628219322066304*^9, 3.628219370156494*^9}, {
   3.636221690194068*^9, 3.6362217217332783`*^9}, {3.6503081492865868`*^9, 
   3.650308217734008*^9}}],

Cell[BoxData[
 RowBox[{"K", "[", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Alpha]", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "96"}], " ", 
    SuperscriptBox["\[Alpha]", "2"]}], ",", 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.650308223029656*^9, 3.650309779961591*^9}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.225708298600661`", " ", 
   SuperscriptBox["\[Alpha]", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.650308223029656*^9, 3.65030977996294*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.623857656166048*^9, 3.62385770763474*^9, 3.6238577491528482`*^9, {
   3.623858015542191*^9, 3.623858037613598*^9}, 3.628219121952449*^9, {
   3.6282193120837183`*^9, 3.628219334974586*^9}, 3.628219375447488*^9, 
   3.629584692233685*^9, 3.636124091227187*^9, {3.63622167063092*^9, 
   3.636221722263556*^9}, 3.650308223029656*^9, 3.65030977996413*^9}]
}, Open  ]]
},
WindowSize->{1278, 708},
WindowMargins->{{0, Automatic}, {Automatic, 19}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1027, 23, 88, "Input"],
Cell[1609, 47, 710, 12, 30, "Output"],
Cell[2322, 61, 708, 12, 30, "Output"],
Cell[3033, 75, 708, 12, 30, "Output"],
Cell[3744, 89, 711, 12, 30, "Output"]
}, Open  ]],
Cell[4470, 104, 809, 22, 90, "Input"],
Cell[5282, 128, 2693, 78, 241, "Input"],
Cell[CellGroupData[{
Cell[8000, 210, 1028, 33, 61, "Input"],
Cell[9031, 245, 1033, 20, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10101, 270, 3505, 84, 126, "Input"],
Cell[13609, 356, 1223, 22, 30, "Output"],
Cell[14835, 380, 1223, 22, 30, "Output"],
Cell[16061, 404, 2266, 61, 47, "Output"],
Cell[18330, 467, 1097, 19, 47, "Output"]
}, Open  ]],
Cell[19442, 489, 2052, 58, 88, "Input"],
Cell[21497, 549, 657, 17, 50, "Input"],
Cell[CellGroupData[{
Cell[22179, 570, 2972, 69, 240, "Input"],
Cell[25154, 641, 49498, 983, 846, "Output"]
}, Open  ]],
Cell[74667, 1627, 1680, 45, 126, "Input"],
Cell[76350, 1674, 2539, 60, 396, "Input"],
Cell[78892, 1736, 966, 30, 44, "Input"],
Cell[79861, 1768, 2430, 60, 145, "Input"],
Cell[82294, 1830, 2606, 65, 107, "Input"],
Cell[CellGroupData[{
Cell[84925, 1899, 3328, 94, 297, "Input"],
Cell[88256, 1995, 1302, 28, 30, "Output"],
Cell[89561, 2025, 580, 11, 30, "Output"],
Cell[90144, 2038, 743, 13, 30, "Output"],
Cell[90890, 2053, 590, 11, 47, "Output"],
Cell[91483, 2066, 473, 7, 30, "Output"],
Cell[91959, 2075, 616, 11, 30, "Output"]
}, Open  ]],
Cell[92590, 2089, 2074, 56, 107, "Input"],
Cell[CellGroupData[{
Cell[94689, 2149, 306, 6, 50, "Input"],
Cell[94998, 2157, 2646, 58, 159, "Output"],
Cell[97647, 2217, 683, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98367, 2234, 193, 3, 50, "Input"],
Cell[98563, 2239, 6556, 175, 239, "Output"],
Cell[105122, 2416, 1281, 40, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106440, 2461, 549, 17, 50, "Input"],
Cell[106992, 2480, 6070, 187, 227, "Output"],
Cell[113065, 2669, 485, 13, 33, "Output"]
}, Open  ]],
Cell[113565, 2685, 425, 10, 30, "Input"],
Cell[113993, 2697, 533, 12, 30, "Input"],
Cell[CellGroupData[{
Cell[114551, 2713, 2897, 80, 164, "Input"],
Cell[117451, 2795, 1658, 47, 83, "Output"],
Cell[119112, 2844, 1658, 47, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120807, 2896, 620, 13, 30, "Input"],
Cell[121430, 2911, 577, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122044, 2926, 790, 22, 88, "Input"],
Cell[122837, 2950, 525, 11, 30, "Output"],
Cell[123365, 2963, 512, 10, 30, "Output"],
Cell[123880, 2975, 451, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124368, 2990, 1207, 35, 126, "Input"],
Cell[125578, 3027, 109, 1, 30, "Output"],
Cell[125690, 3030, 110, 1, 30, "Output"],
Cell[125803, 3033, 110, 1, 30, "Output"],
Cell[125916, 3036, 110, 1, 30, "Output"],
Cell[126029, 3039, 109, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126175, 3045, 1994, 54, 88, "Input"],
Cell[128172, 3101, 1085, 24, 30, "Output"],
Cell[129260, 3127, 973, 23, 33, "Output"]
}, Open  ]],
Cell[130248, 3153, 224, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[130497, 3162, 410, 8, 50, "Input"],
Cell[130910, 3172, 240, 3, 30, "Output"],
Cell[131153, 3177, 505, 12, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131695, 3194, 1599, 37, 126, "Input"],
Cell[133297, 3233, 689, 15, 33, "Output"],
Cell[133989, 3250, 520, 9, 30, "Output"],
Cell[134512, 3261, 526, 10, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> notebooks/Sec3-3-generalpolygons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     91033,       2703]
NotebookOptionsPosition[     87529,       2589]
NotebookOutlinePosition[     87865,       2604]
CellTagsIndexPosition[     87822,       2601]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Problem parameterized by six points: X={{x1,y1},...,{x6,y6}} and five slopes \
{f2,f3,f4,f5,f6},
and four contact lengths {l2,l3,l5,l6}\
\>", "Input",
 CellChangeTimes->{{3.624023447285478*^9, 3.624023449194601*^9}, {
  3.6240235117239923`*^9, 3.6240235459002666`*^9}, {3.624023577340094*^9, 
  3.624023612587076*^9}, {3.624023795112809*^9, 3.6240238051909037`*^9}, {
  3.624023962331932*^9, 3.624024022274303*^9}, {3.636374705125298*^9, 
  3.636374709219474*^9}}],

Cell["\<\
Known relations :
(1) p1p4 is parallel to p2p3 and to p5p6, and twice their length
(2) slopes are such that area of p2p3p5p6 is stationary respecting (1)
(3) by picking orientation and scale: y1=y4=0, x1=-x4=1, y2=y3, y5=y6;\
\>", "Input",
 CellChangeTimes->{{3.624023661891046*^9, 3.6240237538801813`*^9}, {
  3.6240238101030283`*^9, 3.6240238175348263`*^9}, {3.624023891436461*^9, 
  3.6240239276627073`*^9}, {3.624024013875115*^9, 3.624024018627117*^9}, {
  3.624024053221076*^9, 3.624024076688818*^9}, {3.624024116584196*^9, 
  3.624024123336341*^9}, {3.6240241918540916`*^9, 3.624024256397253*^9}, {
  3.6240243498622303`*^9, 3.6240243603889217`*^9}, {3.624025813257867*^9, 
  3.624025843825219*^9}, {3.6240258811933517`*^9, 3.624025881376746*^9}, {
  3.624623782675024*^9, 3.62462379579154*^9}, {3.636374740037142*^9, 
  3.636374777977404*^9}, {3.636374832352983*^9, 3.636374836807151*^9}, {
  3.6363869004042892`*^9, 3.636386904402861*^9}, {3.6503098544838943`*^9, 
  3.6503098820681057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"(", GridBox[{
      {"x1", "y1"},
      {"x2", "y2"},
      {"x3", "y3"},
      {"x4", "y4"},
      {"x5", "y5"},
      {"x6", "y6"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", "1"}], ";", 
  RowBox[{"y1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", "s2"}]}], ";", 
  RowBox[{"y2", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", "s1", "+", "s0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "s2"}]}], ";", 
  RowBox[{"y3", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", "s1", "+", "s0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x4", "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{"y4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "s3"}]}], ";", 
  RowBox[{"y5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "s1", "-", "s0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x6", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", "s3"}]}], ";", 
  RowBox[{"y6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "s1", "-", "s0"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624024617698883*^9, 3.6240248982698174`*^9}, {
  3.624025136309627*^9, 3.624025139188037*^9}, {3.636375670757972*^9, 
  3.636375678132243*^9}, {3.6363869203539963`*^9, 3.636386945947693*^9}, {
  3.6503098939203863`*^9, 3.650309894248764*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "-", 
  RowBox[{"X", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"2", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", 
    RowBox[{"X", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"2", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "-", 
    RowBox[{"X", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.624025104467454*^9, 3.624025115559843*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624025099849881*^9, 3.624025158624514*^9}, 
   3.624623828824256*^9, 3.624633006697451*^9, 3.6247126687329807`*^9, 
   3.636374793625032*^9, 3.636375680031878*^9, {3.636386932598502*^9, 
   3.636386947239296*^9}, 3.650309897613473*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624025099849881*^9, 3.624025158624514*^9}, 
   3.624623828824256*^9, 3.624633006697451*^9, 3.6247126687329807`*^9, 
   3.636374793625032*^9, 3.636375680031878*^9, {3.636386932598502*^9, 
   3.636386947239296*^9}, 3.650309897614518*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624025099849881*^9, 3.624025158624514*^9}, 
   3.624623828824256*^9, 3.624633006697451*^9, 3.6247126687329807`*^9, 
   3.636374793625032*^9, 3.636375680031878*^9, {3.636386932598502*^9, 
   3.636386947239296*^9}, 3.6503098976155376`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xp", "=", 
   RowBox[{"X", "+", 
    RowBox[{"t", 
     RowBox[{"(", GridBox[{
        {"0", "0"},
        {
         RowBox[{
          RowBox[{"Cos", "[", "f2", "]"}], "b2"}], 
         RowBox[{
          RowBox[{"Sin", "[", "f2", "]"}], "b2"}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", "f3", "]"}], "b3"}], 
         RowBox[{
          RowBox[{"Sin", "[", "f3", "]"}], "b3"}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", "f4", "]"}], "b4"}], 
         RowBox[{
          RowBox[{"Sin", "[", "f4", "]"}], "b4"}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", "f5", "]"}], "b5"}], 
         RowBox[{
          RowBox[{"Sin", "[", "f5", "]"}], "b5"}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", "f6", "]"}], "b6"}], 
         RowBox[{
          RowBox[{"Sin", "[", "f6", "]"}], "b6"}]}
       }], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"slvp", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Xp", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"Xp", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "\[Equal]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Xp", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{"Xp", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Xp", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"Xp", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "\[Equal]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Xp", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "-", 
            RowBox[{"Xp", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{"b4", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "b3", ",", "b5", ",", "b6"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.624024932686893*^9, 3.624025072053832*^9}, {
   3.624025166143553*^9, 3.624025200624517*^9}, {3.624025891748795*^9, 
   3.624025894399609*^9}, {3.624026221743493*^9, 3.6240262248139353`*^9}, {
   3.624026301996312*^9, 3.6240263056853037`*^9}, {3.6363748078588943`*^9, 
   3.636374808640894*^9}, {3.636374864160494*^9, 3.636375014933977*^9}, 
   3.636375165937516*^9, {3.636375686887199*^9, 3.6363756874076157`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"f3", "-", "f4"}], "]"}]}]}], ",", 
    RowBox[{"b3", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}]}]}], ",", 
    RowBox[{"b5", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}]}]}], ",", 
    RowBox[{"b6", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f5"}], "]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.636374996820921*^9, 3.636375015362583*^9}, 
   3.6363751666209707`*^9, {3.63637568191514*^9, 3.636375687918701*^9}, 
   3.636386948183373*^9, 3.650309901751378*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"stat", "=", 
   RowBox[{"{", 
    RowBox[{"s2", "\[Rule]", " ", 
     RowBox[{"s3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "s0"}]}], ")"}], 
       RowBox[{"Cot", "[", "f4", "]"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", "f3", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"f4", "-", "f2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Sin", "[", "f4", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"f3", "-", "f2"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", "f5", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"f6", "-", "f4"}], "]"}]}], 
       RowBox[{
        RowBox[{"Sin", "[", "f4", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"f6", "-", "f5"}], "]"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.650309932640109*^9, 3.6503100389891977`*^9}, {
  3.650310159898459*^9, 3.65031016465059*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ar", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Xp", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "-", 
          RowBox[{"Xp", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Xp", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "-", 
          RowBox[{"Xp", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "]"}], "/.", 
      RowBox[{"slvp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "stat"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6503100623619127`*^9, 3.6503101411782103`*^9}, 
   3.650310175851757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "-", "f5", "+", "f6"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "-", "f3", "+", 
         RowBox[{"2", " ", "f4"}], "-", "f5", "-", "f6"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "+", "f3", "-", 
         RowBox[{"2", " ", "f4"}], "+", "f5", "-", "f6"}], "]"}], "-", 
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "+", "f3", "-", 
         RowBox[{"2", " ", "f4"}], "-", "f5", "+", "f6"}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "-", "f3", "-", 
         RowBox[{"2", " ", "f4"}], "+", "f5", "+", "f6"}], "]"}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{{3.650310077801814*^9, 3.650310114735689*^9}, {
  3.650310155320178*^9, 3.650310176505526*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ar", "[", "0", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Ar", "[", "t", "]"}], ",", "t"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "0"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.650310116415348*^9, 3.650310125621727*^9}, {
  3.650310185285616*^9, 3.65031019504674*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "s0"}]}]], "Output",
 CellChangeTimes->{
  3.6503101259947987`*^9, {3.650310157095883*^9, 3.650310195310828*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6503101259947987`*^9, {3.650310157095883*^9, 3.650310195312029*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rth", "[", "w_", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"-", "w"}]},
      {"w", "1"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6363870565606537`*^9, 3.636387069879176*^9}}],

Cell["\<\
Now, we construct a cell of the packing and write down oriented triangels for \
contacts\
\>", "Input",
 CellChangeTimes->{{3.6240261004332542`*^9, 3.624026119106927*^9}, {
  3.6240261508738422`*^9, 3.624026153803029*^9}, {3.624026324959402*^9, 
  3.624026342798293*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xl", "=", 
   RowBox[{"(", GridBox[{
      {"x1", "y1"},
      {
       RowBox[{"x2", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], "l2"}]}], 
       RowBox[{"y2", "-", 
        RowBox[{
         RowBox[{"Sin", "[", "f2", "]"}], " ", "l2"}]}]},
      {
       RowBox[{"x2", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], "l2"}]}], 
       RowBox[{"y2", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "f2", "]"}], " ", "l2"}]}]},
      {
       RowBox[{"x3", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f3", "]"}], "l3"}]}], 
       RowBox[{"y3", "-", 
        RowBox[{
         RowBox[{"Sin", "[", "f3", "]"}], " ", "l3"}]}]},
      {
       RowBox[{"x3", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "f3", "]"}], "l3"}]}], 
       RowBox[{"y3", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "f3", "]"}], " ", "l3"}]}]},
      {
       RowBox[{"x4", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], "l4"}]}], 
       RowBox[{"y4", "-", 
        RowBox[{
         RowBox[{"Sin", "[", "f4", "]"}], "l4"}]}]},
      {
       RowBox[{"x4", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], "l4"}]}], 
       RowBox[{"y4", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "f4", "]"}], "l4"}]}]},
      {
       RowBox[{"x5", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f5", "]"}], "l5"}]}], 
       RowBox[{"y5", "-", 
        RowBox[{
         RowBox[{"Sin", "[", "f5", "]"}], "l5"}]}]},
      {
       RowBox[{"x5", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "f5", "]"}], "l5"}]}], 
       RowBox[{"y5", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "f5", "]"}], "l5"}]}]},
      {
       RowBox[{"x6", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f6", "]"}], "l6"}]}], 
       RowBox[{"y6", "-", 
        RowBox[{
         RowBox[{"Sin", "[", "f6", "]"}], "l6"}]}]},
      {
       RowBox[{"x6", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "f6", "]"}], "l6"}]}], 
       RowBox[{"y6", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "f6", "]"}], "l6"}]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624026633808805*^9, 3.624026797986425*^9}, {
  3.624027383063538*^9, 3.6240273895557823`*^9}, {3.624029589687786*^9, 
  3.6240295921399317`*^9}, {3.636375630086574*^9, 3.636375663936728*^9}, {
  3.636375706121765*^9, 3.636375867914508*^9}, {3.636387049697701*^9, 
  3.6363870504732027`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xl0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u0", ",", "v0"}], "}"}], "+", "#"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"Xl", ".", 
       RowBox[{"rth", "[", "w0", "]"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xl1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "y1"}], "}"}]}], "+", "#"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"Xl", ".", 
       RowBox[{"(", GridBox[{
          {"1", "0"},
          {"0", "1"}
         }], ")"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xl2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "y2"}], "}"}]}], "+", 
       RowBox[{"{", 
        RowBox[{"u2", ",", "v2"}], "}"}], "+", "#"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"Xl", ".", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}]}
         }], ")"}], ".", 
       RowBox[{"rth", "[", "w2", "]"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xl6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"{", 
         RowBox[{"x6", ",", "y6"}], "}"}]}], "+", 
       RowBox[{"{", 
        RowBox[{"u6", ",", "v6"}], "}"}], "+", "#"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"Xl", ".", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}]}
         }], ")"}], ".", 
       RowBox[{"rth", "[", "w6", "]"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624026355515767*^9, 3.624026487897025*^9}, {
  3.624026518905222*^9, 3.624026609411954*^9}, {3.624026807148952*^9, 
  3.624026814367466*^9}, {3.6240290906295967`*^9, 3.624029118287178*^9}, {
  3.624712841619792*^9, 3.624712886086968*^9}, {3.624712921169259*^9, 
  3.6247129382528667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "3", "]"}], "]"}]},
      {
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "3", "]"}], "]"}]},
      {
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "5", "]"}], "]"}], 
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "4", "]"}], "]"}], 
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "5", "]"}], "]"}]},
      {
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "5", "]"}], "]"}], 
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], 
       RowBox[{"Xl2", "[", 
        RowBox[{"[", "5", "]"}], "]"}]},
      {
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "9", "]"}], "]"}], 
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "8", "]"}], "]"}], 
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "9", "]"}], "]"}]},
      {
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "9", "]"}], "]"}], 
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "8", "]"}], "]"}], 
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "9", "]"}], "]"}]},
      {
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "11", "]"}], "]"}], 
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "10", "]"}], "]"}], 
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "11", "]"}], "]"}]},
      {
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "11", "]"}], "]"}], 
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "10", "]"}], "]"}], 
       RowBox[{"Xl6", "[", 
        RowBox[{"[", "11", "]"}], "]"}]},
      {
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "7", "]"}], "]"}], 
       RowBox[{"Xl1", "[", 
        RowBox[{"[", "6", "]"}], "]"}], 
       RowBox[{"Xl0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624026819113731*^9, 3.624026850191393*^9}, {
   3.624026883234415*^9, 3.624026982846863*^9}, 3.624027073581915*^9, {
   3.624027200691184*^9, 3.6240272045234632`*^9}, {3.624027395983552*^9, 
   3.624027498464241*^9}, {3.63637634780344*^9, 3.636376405099434*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"area", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "&"}], "/@", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"list", ",", 
       RowBox[{"RotateLeft", "[", "list", "]"}]}], "}"}], "]"}]}], "//", 
   "Total"}]}], "\[IndentingNewLine]", 
 RowBox[{"area", "[", 
  RowBox[{"(", GridBox[{
     {"p1", "q1"},
     {"p2", "q2"},
     {"p3", "q3"}
    }], ")"}], "]"}]}], "Input",
 CellChangeTimes->{{3.624027515498949*^9, 3.624027638034973*^9}, {
  3.624028276513455*^9, 3.624028277192429*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "p2"}], " ", "q1"}], "+", 
  RowBox[{"p3", " ", "q1"}], "+", 
  RowBox[{"p1", " ", "q2"}], "-", 
  RowBox[{"p3", " ", "q2"}], "-", 
  RowBox[{"p1", " ", "q3"}], "+", 
  RowBox[{"p2", " ", "q3"}]}]], "Output",
 CellChangeTimes->{
  3.624027638419303*^9, 3.624028277914353*^9, 3.624029121446651*^9, 
   3.624029598435574*^9, 3.624623917830147*^9, 3.624633015086907*^9, 
   3.624712975929949*^9, 3.636376430287581*^9, 3.636380036570695*^9, 
   3.636387078942514*^9, {3.6503103171368628`*^9, 3.65031034125128*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cons", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"area", "/@", "T"}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"{", 
      RowBox[{
      "l2", ",", "l2", ",", "l3", ",", "l3", ",", "l5", ",", "l5", ",", "l6", 
       ",", "l6", ",", "l4"}], "}"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Move", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "v0", ",", "w0", ",", "u2", ",", "v2", ",", "w2", ",", "u6", 
     ",", "v6", ",", "w6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Obj", "=", 
   RowBox[{
    RowBox[{"area", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u0", ",", "v0"}], "}"}], ",", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"{", 
          RowBox[{"x6", ",", "y6"}], "}"}]}], "+", 
        RowBox[{"{", 
         RowBox[{"u6", ",", "v6"}], "}"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "y1"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"{", 
          RowBox[{"x2", ",", "y2"}], "}"}]}], "+", 
        RowBox[{"{", 
         RowBox[{"u2", ",", "v2"}], "}"}]}]}], "}"}], "]"}], "-", "4", "-", 
    RowBox[{"8", "s0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "Move"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.624027656183617*^9, 3.624027808114517*^9}, {
  3.624028141933735*^9, 3.624028212982133*^9}, {3.6240282818708*^9, 
  3.624028282343688*^9}, {3.63637644156077*^9, 3.636376447129374*^9}, {
  3.636377038038719*^9, 3.636377086808384*^9}, {3.636377140269524*^9, 
  3.636377140405652*^9}, {3.636387111958206*^9, 3.636387113181459*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Obj", "/.", "r0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cons", "/.", "r0"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624028814369556*^9, 3.624028832868857*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6240288257410183`*^9, 3.624028833294717*^9}, 
   3.624029129358429*^9, 3.6240296036366863`*^9, 3.6240296420332403`*^9, 
   3.624623929244547*^9, 3.624633016940239*^9, 3.624712979291018*^9, 
   3.6363765482842617`*^9, 3.636377089123481*^9, 3.636377142388547*^9, 
   3.636380039569209*^9, 3.636387080897801*^9, 3.636387114852809*^9, 
   3.650310373047221*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6240288257410183`*^9, 3.624028833294717*^9}, 
   3.624029129358429*^9, 3.6240296036366863`*^9, 3.6240296420332403`*^9, 
   3.624623929244547*^9, 3.624633016940239*^9, 3.624712979291018*^9, 
   3.6363765482842617`*^9, 3.636377089123481*^9, 3.636377142388547*^9, 
   3.636380039569209*^9, 3.636387080897801*^9, 3.636387114852809*^9, 
   3.650310373048419*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Cons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Move", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "/.", "r0"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Obj", ",", 
       RowBox[{"Move", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "/.", "r0"}]}]}], "Input",
 CellChangeTimes->{{3.6240277047284603`*^9, 3.624027725939691*^9}, {
  3.624027775084403*^9, 3.624027810850172*^9}, {3.624028294063487*^9, 
  3.624028312413995*^9}, {3.636376559179297*^9, 3.636376562177134*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "f2", "]"}]}], "l2"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "f2", "]"}]}], "l2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "l2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s2"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "f2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s0"}], "+", 
           RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}]}], "l2"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f2", "]"}]}], "l2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f2", "]"}]}], "l2"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "l2"}], "+", 
        RowBox[{"Cos", "[", "f2", "]"}], "+", 
        RowBox[{"2", " ", "s2", " ", 
         RowBox[{"Cos", "[", "f2", "]"}]}], "+", 
        RowBox[{"Sin", "[", "f2", "]"}], "+", 
        RowBox[{"2", " ", "s0", " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "+", 
        RowBox[{"2", " ", "s1", " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}]}], "l2"]}], ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "f2", "]"}]}], "l2"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "f2", "]"}]}], "l2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "l2"}], "+", 
        RowBox[{"Cos", "[", "f2", "]"}], "+", 
        RowBox[{"2", " ", "s2", " ", 
         RowBox[{"Cos", "[", "f2", "]"}]}], "+", 
        RowBox[{"Sin", "[", "f2", "]"}], "+", 
        RowBox[{"2", " ", "s0", " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "+", 
        RowBox[{"2", " ", "s1", " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}]}], "l2"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f2", "]"}]}], "l2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f2", "]"}]}], "l2"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "l2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s2"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "f2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s0"}], "+", 
           RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}]}], "l2"]}], ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f3", "]"}]}], "l3"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f3", "]"}]}], "l3"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "l3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "s2"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s0"}], "+", 
          RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}]}]}], "l3"], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f3", "]"}]}], "l3"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f3", "]"}]}], "l3"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "l3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "s2"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s0"}], "+", 
          RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}]}]}], "l3"], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f5", "]"}]}], "l5"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f5", "]"}]}], "l5"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "l5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s0"}], "-", 
          RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}]}]}], "l5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f5", "]"}]}], "l5"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f5", "]"}]}], "l5"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "l5"}], "+", 
       RowBox[{"Cos", "[", "f5", "]"}], "-", 
       RowBox[{"2", " ", "s3", " ", 
        RowBox[{"Cos", "[", "f5", "]"}]}], "+", 
       RowBox[{"Sin", "[", "f5", "]"}], "+", 
       RowBox[{"2", " ", "s0", " ", 
        RowBox[{"Sin", "[", "f5", "]"}]}], "-", 
       RowBox[{"2", " ", "s1", " ", 
        RowBox[{"Sin", "[", "f5", "]"}]}]}], "l5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}], "l6"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "f6", "]"}]}], "l6"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "l6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "f6", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "s0"}], "+", 
           RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], "l6"]}], ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f6", "]"}]}], "l6"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f6", "]"}]}], "l6"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "l6"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s0"}], "-", 
          RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], "l6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}], "l6"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "f6", "]"}]}], "l6"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "l6"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s0"}], "-", 
          RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], "l6"], ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f6", "]"}]}], "l6"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f6", "]"}]}], "l6"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "l6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "f6", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "s0"}], "+", 
           RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], "l6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "f4", "]"}]}], "l4"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "f4", "]"}]}], "l4"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "f4", "]"}]}], "l4"], ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6240277075833673`*^9, 3.624027711694579*^9}, {
   3.624027791482264*^9, 3.6240278113107347`*^9}, 3.624028312741997*^9, 
   3.6240296428907337`*^9, 3.624623930974069*^9, 3.624633017764818*^9, 
   3.624712981898636*^9, {3.6363765539111156`*^9, 3.636376563518639*^9}, 
   3.636377090295558*^9, 3.636377143445964*^9, 3.6363800494908867`*^9, 
   3.636387119222365*^9, 3.650310380667378*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"4", " ", "s0"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "s2"}], "-", 
    RowBox[{"2", " ", "s3"}]}], ",", "0", ",", "0", ",", "2", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "2"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6240277075833673`*^9, 3.624027711694579*^9}, {
   3.624027791482264*^9, 3.6240278113107347`*^9}, 3.624028312741997*^9, 
   3.6240296428907337`*^9, 3.624623930974069*^9, 3.624633017764818*^9, 
   3.624712981898636*^9, {3.6363765539111156`*^9, 3.636376563518639*^9}, 
   3.636377090295558*^9, 3.636377143445964*^9, 3.6363800494908867`*^9, 
   3.636387119222365*^9, 3.650310380671232*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eta", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", "\[Eta]5",
      ",", "\[Eta]6", ",", "\[Eta]7", ",", "\[Eta]8", ",", "\[Eta]9"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624028335459032*^9, 3.6240283466461763`*^9}, {
  3.636376576667375*^9, 3.6363765906502867`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsx", "=", " ", 
  RowBox[{"NullSpace", "[", "J", "]"}]}]], "Input",
 CellChangeTimes->{{3.624028515554063*^9, 3.624028546075029*^9}, {
   3.6240286745298977`*^9, 3.62402867560147*^9}, {3.636376632545815*^9, 
   3.636376632752714*^9}, 3.636376664236742*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "f4", "]"}], " ", 
        RowBox[{"Cos", "[", "f6", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", "f4", "]"}], " ", 
        RowBox[{"Cot", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "f6", "]"}]}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "f4", "]"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "f6", "]"}]}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "f6", "]"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", "f4", "]"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}]]}], ",", "0", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "f3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], " ", 
         RowBox[{"Sin", "[", "f4", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", "f6", "]"}], "-", 
        RowBox[{
         RowBox[{"Cot", "[", "f5", "]"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f3", "]"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], " ", 
         RowBox[{"Sin", "[", "f3", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f6", "]"}], " ", 
         RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "f3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], " ", 
         RowBox[{"Sin", "[", "f4", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", "f6", "]"}], "-", 
        RowBox[{
         RowBox[{"Cot", "[", "f5", "]"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f3", "]"}], " ", 
         RowBox[{"Sin", "[", "f2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f2", "]"}], " ", 
         RowBox[{"Sin", "[", "f3", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "f6", "]"}], " ", 
         RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "f4", "]"}], " ", 
         RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}]], ",", "0", ",", 
    RowBox[{"Cot", "[", "f5", "]"}], ",", "1", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.624028518787732*^9, 3.624028547102253*^9}, 
   3.624028676094919*^9, 3.624029648270006*^9, 3.6246239496287622`*^9, 
   3.624633019481201*^9, 3.624712991212922*^9, {3.636376624175919*^9, 
   3.636376633150264*^9}, 3.636376665626836*^9, 3.6363770949264393`*^9, 
   3.63637715532366*^9, 3.6363800870965033`*^9, 3.636387124864534*^9, 
   3.650310384350711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ns", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"nsx", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{
      RowBox[{"Sin", "[", "f4", "]"}], "/", 
      RowBox[{"nsx", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "//", "Simplify"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.6363766666211023`*^9, 3.6363767063446093`*^9}, {
  3.636376738674819*^9, 3.636376842000092*^9}, {3.636378291668908*^9, 
  3.6363782924240847`*^9}, {3.6363812780894623`*^9, 3.6363812824333887`*^9}, {
  3.636387141103359*^9, 3.6363871467490263`*^9}, {3.636387178011529*^9, 
  3.636387185758678*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Cos", "[", "f4", "]"}], ",", 
   RowBox[{"Sin", "[", "f4", "]"}], ",", "0", ",", 
   RowBox[{
    RowBox[{"Cos", "[", "f3", "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"f2", "-", "f3"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f2", "-", "f4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Csc", "[", 
     RowBox[{"f2", "-", "f3"}], "]"}], " ", 
    RowBox[{"Sin", "[", "f3", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f2", "-", "f4"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"Cos", "[", "f5", "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"f5", "-", "f6"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f4", "-", "f6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Csc", "[", 
     RowBox[{"f5", "-", "f6"}], "]"}], " ", 
    RowBox[{"Sin", "[", "f5", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f4", "-", "f6"}], "]"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.636376698377537*^9, 3.636376706835232*^9}, {
   3.636376739370319*^9, 3.636376778166395*^9}, {3.6363768370536623`*^9, 
   3.636376842597561*^9}, 3.636377096122532*^9, 3.636377156234026*^9, 
   3.636378292797312*^9, 3.6363800950187798`*^9, 3.636381283764039*^9, 
   3.636387147275593*^9, {3.636387180675618*^9, 3.6363871863484173`*^9}, 
   3.650310391081542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", ".", "ns"}], "/.", "stat"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gpx", "=", 
   RowBox[{
    RowBox[{"G", 
     RowBox[{"(", 
      RowBox[{"ns", ".", "ns"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"G", ".", "ns"}], ")"}], "ns"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "change", " ", "does", " ", "not", " ", "make", " ", "a", 
     " ", "difference", " ", "when", " ", "at", " ", "an", " ", "area", " ", 
     "minimum"}], ",", " ", 
    RowBox[{
    "but", " ", "makes", " ", "symbolic", " ", "solution", " ", "possible", 
     " ", "in", " ", "the", " ", "general", " ", "case"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gpx", ".", "ns"}], "//", "Simplify"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"G", 
      RowBox[{"(", 
       RowBox[{"ns", ".", "ns"}], ")"}]}], "-", "Gpx"}], ")"}], "/.", 
   "stat"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6240285496435413`*^9, 3.6240285777758512`*^9}, {
   3.636376982228266*^9, 3.636376993439116*^9}, {3.636378298336443*^9, 
   3.636378318191824*^9}, {3.636380140024426*^9, 3.63638014083949*^9}, 
   3.636380547143025*^9, {3.636380972060091*^9, 3.636381032227256*^9}, {
   3.636387453865019*^9, 3.636387455732848*^9}, {3.650310407416885*^9, 
   3.6503104376544113`*^9}, {3.6503107211927032`*^9, 3.6503108730325947`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.624028552166688*^9, 3.624028578366308*^9}, 
   3.624029657094324*^9, 3.6246239577256527`*^9, 3.624633020176721*^9, 
   3.6247129951001587`*^9, 3.636376893119451*^9, {3.6363769898392563`*^9, 
   3.636376993753669*^9}, 3.636377097616315*^9, 3.6363771578464117`*^9, {
   3.6363782990360518`*^9, 3.636378318600165*^9}, 3.6363801067334557`*^9, 
   3.636380142983526*^9, 3.6363810330848846`*^9, 3.636381293915612*^9, 
   3.6363872606131*^9, 3.636387456290512*^9, 3.6364052454590607`*^9, {
   3.650310414631401*^9, 3.650310438231352*^9}, {3.6503107979385223`*^9, 
   3.650310824737295*^9}, 3.6503108757520514`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", "f4", "]"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f2", "-", "f3"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f5", "-", "f6"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "f4", "]"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f2", "-", "f3"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f5", "-", "f6"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "s2"}], "-", 
       RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]}], ",", "0", 
   ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cos", "[", "f3", "]"}]}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"f2", "-", "f3"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f2", "-", "f4"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"f2", "-", "f3"}], "]"}], " ", 
       RowBox[{"Sin", "[", "f3", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "s2"}], "-", 
         RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"f5", "-", "f6"}], "]"}], " ", 
       RowBox[{"Sin", "[", "f5", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}]}], " ", 
     RowBox[{"Sin", "[", "f3", "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"f2", "-", "f4"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f2", "-", "f3"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f5", "-", "f6"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]}], ",", "0", 
   ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cos", "[", "f5", "]"}]}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"f5", "-", "f6"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"f4", "-", "f6"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"f2", "-", "f3"}], "]"}], " ", 
       RowBox[{"Sin", "[", "f3", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "s2"}], "-", 
         RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"f5", "-", "f6"}], "]"}], " ", 
       RowBox[{"Sin", "[", "f5", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}]}], " ", 
     RowBox[{"Sin", "[", "f5", "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"f4", "-", "f6"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "f4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f2", "-", "f3"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f2", "-", "f4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"2", " ", "s3"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"f5", "-", "f6"}], "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"f4", "-", "f6"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.624028552166688*^9, 3.624028578366308*^9}, 
   3.624029657094324*^9, 3.6246239577256527`*^9, 3.624633020176721*^9, 
   3.6247129951001587`*^9, 3.636376893119451*^9, {3.6363769898392563`*^9, 
   3.636376993753669*^9}, 3.636377097616315*^9, 3.6363771578464117`*^9, {
   3.6363782990360518`*^9, 3.636378318600165*^9}, 3.6363801067334557`*^9, 
   3.636380142983526*^9, 3.6363810330848846`*^9, 3.636381293915612*^9, 
   3.6363872606131*^9, 3.636387456290512*^9, 3.6364052454590607`*^9, {
   3.650310414631401*^9, 3.650310438231352*^9}, {3.6503107979385223`*^9, 
   3.650310824737295*^9}, 3.650310875757848*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.624028552166688*^9, 3.624028578366308*^9}, 
   3.624029657094324*^9, 3.6246239577256527`*^9, 3.624633020176721*^9, 
   3.6247129951001587`*^9, 3.636376893119451*^9, {3.6363769898392563`*^9, 
   3.636376993753669*^9}, 3.636377097616315*^9, 3.6363771578464117`*^9, {
   3.6363782990360518`*^9, 3.636378318600165*^9}, 3.6363801067334557`*^9, 
   3.636380142983526*^9, 3.6363810330848846`*^9, 3.636381293915612*^9, 
   3.6363872606131*^9, 3.636387456290512*^9, 3.6364052454590607`*^9, {
   3.650310414631401*^9, 3.650310438231352*^9}, {3.6503107979385223`*^9, 
   3.650310824737295*^9}, 3.650310875758868*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624028552166688*^9, 3.624028578366308*^9}, 
   3.624029657094324*^9, 3.6246239577256527`*^9, 3.624633020176721*^9, 
   3.6247129951001587`*^9, 3.636376893119451*^9, {3.6363769898392563`*^9, 
   3.636376993753669*^9}, 3.636377097616315*^9, 3.6363771578464117`*^9, {
   3.6363782990360518`*^9, 3.636378318600165*^9}, 3.6363801067334557`*^9, 
   3.636380142983526*^9, 3.6363810330848846`*^9, 3.636381293915612*^9, 
   3.6363872606131*^9, 3.636387456290512*^9, 3.6364052454590607`*^9, {
   3.650310414631401*^9, 3.650310438231352*^9}, {3.6503107979385223`*^9, 
   3.650310824737295*^9}, 3.650310875759974*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nst", "=", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"J", "//", "Transpose"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6240299912597923`*^9, 3.624029996387767*^9}, {
  3.624035660249836*^9, 3.624035664201969*^9}, {3.624035750080984*^9, 
  3.6240357542552958`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.62402999683259*^9, 3.62403566729609*^9, 
  3.6240357550952063`*^9, 3.624623970676156*^9, 3.6246330208719263`*^9, 
  3.624712997087406*^9, 3.636377015335227*^9, 3.6363770988300543`*^9, 
  3.636377159443082*^9, 3.636380335860285*^9, 3.6363812246833563`*^9, 
  3.636387838331574*^9, 3.636405260098352*^9, 3.650310447864893*^9, 
  3.6503108796708508`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fhn", "=", 
  RowBox[{"nst", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6240357577048483`*^9, 3.624035788261557*^9}, {
   3.624713021951108*^9, 3.624713050395009*^9}, {3.636377205768107*^9, 
   3.636377245305902*^9}, 3.636380362562726*^9, 3.636387852426093*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624035779260261*^9, 3.624035788691142*^9}, 
   3.624623982821004*^9, 3.6246330241770277`*^9, 3.62471323157681*^9, 
   3.636377246482938*^9, 3.636380363570745*^9, 3.6363812258568487`*^9, {
   3.636387845966797*^9, 3.63638785300054*^9}, 3.6364052608074923`*^9, 
   3.650310449015901*^9, 3.6503108802154007`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Eta", ".", "J"}], "-", "Gpx"}], ")"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Eta", ".", "fhn"}], "\[Equal]", "0"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.63637909139073*^9, 3.636379099211626*^9}, {
   3.636379193644795*^9, 3.636379236004095*^9}, {3.636381365018653*^9, 
   3.636381374039624*^9}, 3.636381411743053*^9, {3.6503104691135063`*^9, 
   3.650310469992782*^9}, {3.6503108903782387`*^9, 3.650310892457636*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slvi", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"eqs", ",", "Eta"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.636379294006159*^9, 3.636379323154201*^9}, 
   3.636381419475522*^9, {3.636381772706209*^9, 3.6363817808426933`*^9}, {
   3.6363879153984013`*^9, 3.636387917510591*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1", "+", "\[Eta]2"}], "/.", 
       RowBox[{"slvi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"stat", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3", "+", "\[Eta]4"}], "/.", 
       RowBox[{"slvi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"stat", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]5", "+", "\[Eta]6"}], "/.", 
       RowBox[{"slvi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"stat", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]7", "+", "\[Eta]8"}], "/.", 
       RowBox[{"slvi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"stat", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]9", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[Eta]9", "/.", 
       RowBox[{"slvi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"stat", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6240377344605*^9, 3.624037801305564*^9}, {
  3.6363818005544*^9, 3.6363818181557217`*^9}, {3.636381863565201*^9, 
  3.636381881255041*^9}, {3.636387952277177*^9, 3.636387995808107*^9}, {
  3.650310478514045*^9, 3.650310485103632*^9}, {3.65031061576193*^9, 
  3.6503106173940763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l2"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f3", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6240377385553617`*^9, 3.624037801684168*^9}, 
   3.624038332327005*^9, 3.624624034949581*^9, 3.624633037120434*^9, 
   3.62471332745947*^9, 3.636381821071519*^9, 3.636381883329533*^9, {
   3.636387962995228*^9, 3.636387996330544*^9}, 3.636405272580987*^9, {
   3.650310460567007*^9, 3.65031048603792*^9}, 3.650310617887896*^9, 
   3.650310895095997*^9}],

Cell[BoxData[
 RowBox[{"l3", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f2", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6240377385553617`*^9, 3.624037801684168*^9}, 
   3.624038332327005*^9, 3.624624034949581*^9, 3.624633037120434*^9, 
   3.62471332745947*^9, 3.636381821071519*^9, 3.636381883329533*^9, {
   3.636387962995228*^9, 3.636387996330544*^9}, 3.636405272580987*^9, {
   3.650310460567007*^9, 3.65031048603792*^9}, 3.650310617887896*^9, 
   3.650310895098393*^9}],

Cell[BoxData[
 RowBox[{"l5", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}], " ", 
  RowBox[{"Sin", "[", "f6", "]"}]}]], "Output",
 CellChangeTimes->{{3.6240377385553617`*^9, 3.624037801684168*^9}, 
   3.624038332327005*^9, 3.624624034949581*^9, 3.624633037120434*^9, 
   3.62471332745947*^9, 3.636381821071519*^9, 3.636381883329533*^9, {
   3.636387962995228*^9, 3.636387996330544*^9}, 3.636405272580987*^9, {
   3.650310460567007*^9, 3.65031048603792*^9}, 3.650310617887896*^9, 
   3.6503108951010647`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l6"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f5", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", 
       RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6240377385553617`*^9, 3.624037801684168*^9}, 
   3.624038332327005*^9, 3.624624034949581*^9, 3.624633037120434*^9, 
   3.62471332745947*^9, 3.636381821071519*^9, 3.636381883329533*^9, {
   3.636387962995228*^9, 3.636387996330544*^9}, 3.636405272580987*^9, {
   3.650310460567007*^9, 3.65031048603792*^9}, 3.650310617887896*^9, 
   3.6503108951037207`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "32"]}], " ", "l4", " ", 
  RowBox[{"(", 
   RowBox[{"6", "-", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f4"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f4", "-", "f6"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f3", "+", "f4", "-", "f6"}], ")"}]}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f5", "-", "f6"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], ")"}]}], "]"}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f4", "+", "f5", "-", "f6"}], ")"}]}], "]"}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f3", "-", "f4", "+", "f6"}], ")"}]}], "]"}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f3", "-", "f5", "+", "f6"}], ")"}]}], "]"}], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"f2", "-", "f4", "-", "f5", "+", "f6"}], ")"}]}], "]"}]}], 
   ")"}], " ", 
  SuperscriptBox[
   RowBox[{"Csc", "[", 
    RowBox[{"f2", "-", "f3"}], "]"}], "3"], " ", 
  RowBox[{"Csc", "[", "f4", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"Csc", "[", 
    RowBox[{"f5", "-", "f6"}], "]"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "-", "f5", "+", "f6"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "f6", "]"}], " ", 
        RowBox[{"Sin", "[", "f2", "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "f5", "]"}]}], " ", 
           RowBox[{"Sin", "[", "f2", "]"}], " ", 
           RowBox[{"Sin", "[", "f3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"f2", "-", "f3"}], "]"}], " ", 
           RowBox[{"Sin", "[", "f5", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6240377385553617`*^9, 3.624037801684168*^9}, 
   3.624038332327005*^9, 3.624624034949581*^9, 3.624633037120434*^9, 
   3.62471332745947*^9, 3.636381821071519*^9, 3.636381883329533*^9, {
   3.636387962995228*^9, 3.636387996330544*^9}, 3.636405272580987*^9, {
   3.650310460567007*^9, 3.65031048603792*^9}, 3.650310617887896*^9, 
   3.65031089510738*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Nu]0", "=", 
  RowBox[{
   RowBox[{"ns", ".", "ns"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.636388004777911*^9, 3.6363881154596*^9}, {
  3.636388154118162*^9, 3.6363882311575727`*^9}, {3.636388290004306*^9, 
  3.636388291608758*^9}, {3.636388335444512*^9, 3.636388533670705*^9}, {
  3.636388631062076*^9, 3.6363886344721622`*^9}, {3.636388665865271*^9, 
  3.636388674052679*^9}, {3.6363887067259493`*^9, 3.6363887750099916`*^9}, {
  3.636388872564108*^9, 3.636388878203741*^9}, {3.636388959569035*^9, 
  3.636388970752239*^9}, {3.636402751942162*^9, 3.636402765201068*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"Cos", "[", "f4", "]"}], "2"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "f3", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     RowBox[{"f2", "-", "f3"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "f3", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"f2", "-", "f4"}], "]"}], "2"]}], "+", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "f4", "]"}], "2"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "f5", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"f4", "-", "f6"}], "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     RowBox[{"f5", "-", "f6"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "f5", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"f4", "-", "f6"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.636388006171225*^9, {3.636388045173584*^9, 3.636388053523637*^9}, 
   3.636388102736582*^9, {3.636388211074242*^9, 3.63638823143649*^9}, {
   3.636388285623558*^9, 3.636388292084268*^9}, {3.636388335917952*^9, 
   3.636388422640237*^9}, {3.636388527798993*^9, 3.636388534186017*^9}, {
   3.63638873499184*^9, 3.636388747015119*^9}, 3.636388779122129*^9, 
   3.636388879076433*^9, {3.636388960087343*^9, 3.636388971211069*^9}, {
   3.6364027573412123`*^9, 3.636402765680334*^9}, 3.636405290143544*^9, 
   3.650310491715773*^9, 3.650310621064272*^9, 3.650310895864237*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]1", "/", "\[Nu]0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]3", "/", "\[Nu]0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]5", "/", "\[Nu]0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]7", "/", "\[Nu]0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]9", "/", "\[Nu]0"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.636388882734509*^9, 3.63638890404136*^9}, {
  3.636388995897903*^9, 3.6363890035305634`*^9}, {3.636402769358623*^9, 
  3.6364027831812477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l2"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f3", "]"}]}]], "Output",
 CellChangeTimes->{{3.6363889020993347`*^9, 3.636388904793222*^9}, {
   3.636388961132841*^9, 3.636389003913755*^9}, {3.636402772258574*^9, 
   3.636402783914603*^9}, 3.636405291982739*^9, 3.65031049242052*^9, 
   3.650310623440529*^9, 3.650310896402287*^9}],

Cell[BoxData[
 RowBox[{"l3", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f2", "]"}]}]], "Output",
 CellChangeTimes->{{3.6363889020993347`*^9, 3.636388904793222*^9}, {
   3.636388961132841*^9, 3.636389003913755*^9}, {3.636402772258574*^9, 
   3.636402783914603*^9}, 3.636405291982739*^9, 3.65031049242052*^9, 
   3.650310623440529*^9, 3.650310896403528*^9}],

Cell[BoxData[
 RowBox[{"l5", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f6", "]"}]}]], "Output",
 CellChangeTimes->{{3.6363889020993347`*^9, 3.636388904793222*^9}, {
   3.636388961132841*^9, 3.636389003913755*^9}, {3.636402772258574*^9, 
   3.636402783914603*^9}, 3.636405291982739*^9, 3.65031049242052*^9, 
   3.650310623440529*^9, 3.650310896404674*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l6"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"Sin", "[", "f5", "]"}]}]], "Output",
 CellChangeTimes->{{3.6363889020993347`*^9, 3.636388904793222*^9}, {
   3.636388961132841*^9, 3.636389003913755*^9}, {3.636402772258574*^9, 
   3.636402783914603*^9}, 3.636405291982739*^9, 3.65031049242052*^9, 
   3.650310623440529*^9, 3.6503108964058037`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "l4", " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f2", "-", "f3"}], "]"}], " ", 
  RowBox[{"Csc", "[", "f4", "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"f5", "-", "f6"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s0"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"f2", "-", "f3", "-", "f5", "+", "f6"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "f6", "]"}], " ", 
        RowBox[{"Sin", "[", "f2", "]"}], " ", 
        RowBox[{"Sin", "[", "f3", "]"}], " ", 
        RowBox[{"Sin", "[", "f5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "f5", "]"}]}], " ", 
           RowBox[{"Sin", "[", "f2", "]"}], " ", 
           RowBox[{"Sin", "[", "f3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"f2", "-", "f3"}], "]"}], " ", 
           RowBox[{"Sin", "[", "f5", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "f6", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6363889020993347`*^9, 3.636388904793222*^9}, {
   3.636388961132841*^9, 3.636389003913755*^9}, {3.636402772258574*^9, 
   3.636402783914603*^9}, 3.636405291982739*^9, 3.65031049242052*^9, 
   3.650310623440529*^9, 3.650310896407229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Nu]9", "/", "\[Nu]0"}], ")"}], "-", 
   RowBox[{
    FractionBox["l4", 
     RowBox[{"Sin", "[", "f4", "]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "s0"}], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"Cot", "[", "f3", "]"}], "-", 
        RowBox[{"Cot", "[", "f2", "]"}]}]], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"Cot", "[", "f6", "]"}], "-", 
        RowBox[{"Cot", "[", "f5", "]"}]}]]}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6503105154945183`*^9, 3.650310587164447*^9}, 
   3.6503106272769547`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.650310563184204*^9, 3.650310588491976*^9}, 
   3.650310627737969*^9, 3.650310898728279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Det", "[", "J", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dtjp", "=", 
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"J", "-", 
     RowBox[{
      RowBox[{"Transpose", "[", "nst", "]"}], ".", 
      RowBox[{"{", "ns", "}"}]}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.636389371159595*^9, 3.6363894133937483`*^9}, {
  3.636389455805346*^9, 3.636389458174841*^9}, {3.636389490977956*^9, 
  3.636389492824524*^9}, {3.6363896554675922`*^9, 3.636389675971799*^9}, {
  3.636389708131529*^9, 3.63638971015674*^9}, {3.650310969864855*^9, 
  3.650310970346313*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.636389400045652*^9, 3.636389415470118*^9}, {
   3.636389474767517*^9, 3.636389493197308*^9}, {3.636389667260796*^9, 
   3.636389710556896*^9}, 3.6503109344568167`*^9, 3.650310970743458*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"l2", " ", "l3", " ", "l4", " ", "l5", " ", "l6"}]], 
  RowBox[{"2048", " ", 
   RowBox[{"(", 
    RowBox[{"6", "-", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"f2", "-", "f3"}], ")"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"f2", "-", "f4"}], ")"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"f4", "-", "f6"}], ")"}]}], "]"}]}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3", "+", "f4", "-", "f6"}], ")"}]}], "]"}], "-", 
     
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"f5", "-", "f6"}], ")"}]}], "]"}]}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3", "+", "f5", "-", "f6"}], ")"}]}], "]"}], "+", 
     
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f4", "+", "f5", "-", "f6"}], ")"}]}], "]"}], "+", 
     
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3", "-", "f4", "+", "f6"}], ")"}]}], "]"}], "+", 
     
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3", "-", "f5", "+", "f6"}], ")"}]}], "]"}], "+", 
     
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"f2", "-", "f4", "-", "f5", "+", "f6"}], ")"}]}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"f2", "-", "f3"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"f5", "-", "f6"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.636389400045652*^9, 3.636389415470118*^9}, {
   3.636389474767517*^9, 3.636389493197308*^9}, {3.636389667260796*^9, 
   3.636389710556896*^9}, 3.6503109344568167`*^9, 3.650310972104968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dtjp", "/", "\[Nu]0"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.636389713776293*^9, 3.63638971744464*^9}, {
  3.650310949063396*^9, 3.650310950918755*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"16384", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"f2", "-", "f3"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"f5", "-", "f6"}], "]"}]}], 
  RowBox[{"l2", " ", "l3", " ", "l4", " ", "l5", " ", "l6"}]]], "Output",
 CellChangeTimes->{
  3.636389717824136*^9, {3.650310937176792*^9, 3.6503109728747587`*^9}}]
}, Open  ]]
},
WindowSize->{1278, 708},
WindowMargins->{{0, Automatic}, {Automatic, 19}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 474, 9, 46, "Input"],
Cell[1034, 31, 1010, 16, 78, "Input"],
Cell[2047, 49, 1668, 57, 244, "Input"],
Cell[CellGroupData[{
Cell[3740, 110, 629, 20, 69, "Input"],
Cell[4372, 132, 331, 6, 30, "Output"],
Cell[4706, 140, 331, 6, 30, "Output"],
Cell[5040, 148, 333, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5410, 159, 2606, 76, 136, "Input"],
Cell[8019, 237, 1188, 34, 47, "Output"]
}, Open  ]],
Cell[9222, 274, 997, 30, 51, "Input"],
Cell[CellGroupData[{
Cell[10244, 308, 780, 24, 30, "Input"],
Cell[11027, 334, 1570, 43, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12634, 382, 389, 10, 50, "Input"],
Cell[13026, 394, 167, 4, 30, "Output"],
Cell[13196, 400, 121, 2, 30, "Output"]
}, Open  ]],
Cell[13332, 405, 263, 9, 42, "Input"],
Cell[13598, 416, 281, 6, 30, "Input"],
Cell[13882, 424, 2479, 80, 187, "Input"],
Cell[16364, 506, 2197, 75, 125, "Input"],
Cell[18564, 583, 2330, 71, 147, "Input"],
Cell[CellGroupData[{
Cell[20919, 658, 784, 25, 79, "Input"],
Cell[21706, 685, 561, 13, 30, "Output"]
}, Open  ]],
Cell[22282, 701, 1765, 52, 93, "Input"],
Cell[CellGroupData[{
Cell[24072, 757, 207, 4, 50, "Input"],
Cell[24282, 763, 408, 6, 30, "Output"],
Cell[24693, 771, 530, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25260, 786, 1009, 29, 50, "Input"],
Cell[26272, 817, 9976, 298, 418, "Output"],
Cell[36251, 1117, 720, 16, 30, "Output"]
}, Open  ]],
Cell[36986, 1136, 377, 9, 30, "Input"],
Cell[CellGroupData[{
Cell[37388, 1149, 281, 5, 30, "Input"],
Cell[37672, 1156, 3962, 115, 132, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41671, 1276, 661, 17, 30, "Input"],
Cell[42335, 1295, 1339, 34, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43711, 1334, 1510, 41, 107, "Input"],
Cell[45224, 1377, 658, 9, 30, "Output"],
Cell[45885, 1388, 13298, 388, 315, "Output"],
Cell[59186, 1778, 656, 9, 30, "Output"],
Cell[59845, 1789, 778, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60660, 1807, 288, 6, 30, "Input"],
Cell[60951, 1815, 620, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61608, 1833, 317, 6, 30, "Input"],
Cell[61928, 1841, 551, 11, 30, "Output"]
}, Open  ]],
Cell[62494, 1855, 712, 19, 30, "Input"],
Cell[63209, 1876, 324, 7, 30, "Input"],
Cell[CellGroupData[{
Cell[63558, 1887, 2035, 63, 107, "Input"],
Cell[65596, 1952, 1875, 53, 57, "Output"],
Cell[67474, 2007, 1857, 52, 57, "Output"],
Cell[69334, 2061, 1859, 52, 57, "Output"],
Cell[71196, 2115, 1877, 53, 57, "Output"],
Cell[73076, 2170, 3432, 98, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76545, 2273, 615, 10, 30, "Input"],
Cell[77163, 2285, 1841, 50, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79041, 2340, 635, 17, 107, "Input"],
Cell[79679, 2359, 425, 9, 30, "Output"],
Cell[80107, 2370, 407, 8, 30, "Output"],
Cell[80517, 2380, 407, 8, 30, "Output"],
Cell[80927, 2390, 427, 9, 30, "Output"],
Cell[81357, 2401, 1714, 47, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83108, 2453, 663, 21, 49, "Input"],
Cell[83774, 2476, 142, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83953, 2483, 605, 13, 50, "Input"],
Cell[84561, 2498, 240, 3, 30, "Output"],
Cell[84804, 2503, 2115, 63, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86956, 2571, 202, 4, 30, "Input"],
Cell[87161, 2577, 352, 9, 48, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

